EPOC: Endpoint-Preserving Online Correction With Compressed Residual State for Multi-Horizon Time Series Forecasting

Completed forecasts provide residual feedback, but retaining full residual blocks increases auxiliary state. We propose Endpoint-Preserving Online Correction (EPOC) with a compressed residual state. It stores low-order discrete cosine transform (DCT) coefficients and the final value of the preceding residual block. Each channel shares the endpoint across component-wise online ridge regressions using current-forecast coefficients. We evaluate eight multivariate series, DLinear and PatchTST, three seeds, and two training variants: 96 matched fixed-base conditions at a 24-step horizon. EPOC achieves mean condition-wise reductions in mean squared error (MSE) and mean absolute error (MAE) of 15.40% and 9.35% from the uncorrected base, respectively, with a median of 6,352 B in retained auxiliary arrays. EPOC also outperforms the $\delta$-Adapter, COSA, FAC, and OMPB in paired MSE on most conditions while retaining less state. Full ELF achieves the largest mean MSE reduction, 19.29%, but its median retained state is 474,048 B ($\times$75 relative to EPOC). Equal-size summary controls favor the endpoint by 1.65--2.20% in paired MSE; a coefficient-reconstructed endpoint yields similar accuracy to the observed endpoint, highlighting its role as a shared input. Increasing the retained DCT component count from 4 to 8 adds 1.00 percentage point of MSE reduction for 5,728 B. On jointly trained bases, EPOC lowers MSE by 16.69--20.15% relative to globally blended TEFL-style adapters applied to the same base. Code and numerical records are available at [https://github.com/keiotakmin/endpoint-preserving-residual-correction](https://github.com/keiotakmin/endpoint-preserving-residual-correction).

==> anc/table03_all_conditions.csv <==
dataset,backbone,seed,phase,arm,mse,mae,static_mse,static_mae,mse_reduction_pct,mae_reduction_pct,state_bytes,lr,parameter_bytes,optimizer_bytes,context_bytes,schedule_bytes,method,cohort
ETTh1,dlinear,0,legacy,cosa_global,0.3934221645196198,0.3995194351792955,0.3955730955366409,0.4036559040895815,0.543750583973146,1.024751246885769,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,dlinear,0,legacy,fac_global,0.3865469360460136,0.396772049625524,0.3955730955366409,0.4036559040895815,2.281793072499616,1.7053768802375302,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,dlinear,0,legacy,proposed_global,0.3576488706541107,0.3857676556717927,0.3955730955366409,0.4036559040895815,9.587159822151603,4.431558720325057,4528,,,,,,Proposed,main
ETTh1,dlinear,0,legacy,static,0.3955730955366409,0.4036559040895815,0.3955730955366409,0.4036559040895815,0.0,0.0,0,,,,,,Static,main
ETTh1,dlinear,1,legacy,cosa_global,0.392791495803616,0.3988140969092828,0.3987785825318127,0.4061631936103853,1.5013561385832652,1.8093950453206609,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,dlinear,1,legacy,fac_global,0.380930124048716,0.39347216443634,0.3987785825318127,0.4061631936103853,4.4757816153962455,3.1246133016718525,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,dlinear,1,legacy,proposed_global,0.3576488649314493,0.3862610439193477,0.3987785825318127,0.4061631936103853,10.313923415654411,4.900037719845408,4528,,,,,,Proposed,main
ETTh1,dlinear,1,legacy,static,0.3987785825318127,0.4061631936103853,0.3987785825318127,0.4061631936103853,0.0,0.0,0,,,,,,Static,main
ETTh1,dlinear,2,legacy,cosa_global,0.3939702691000451,0.3994204462548783,0.3941047590716731,0.4017776976604462,0.0341254370905708,0.5867053893967245,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,dlinear,2,legacy,fac_global,0.3833481492439662,0.3947188878046865,0.3941047590716731,0.4017776976604462,2.729378313787545,1.7568943962950725,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,dlinear,2,legacy,proposed_global,0.3591213812014803,0.3867401496934495,0.3941047590716731,0.4017776976604462,8.876669734361297,3.7427532823649634,4528,,,,,,Proposed,main
ETTh1,dlinear,2,legacy,static,0.3941047590716731,0.4017776976604462,0.3941047590716731,0.4017776976604462,0.0,0.0,0,,,,,,Static,main
ETTh1,patchtst,0,legacy,cosa_global,0.4141232270079373,0.4232414878301864,0.4293842736337853,0.436788708184308,3.554169903964366,3.1015500401638585,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,patchtst,0,legacy,fac_global,0.3914902277264804,0.4106148868918763,0.4293842736337853,0.436788708184308,8.825205820095782,5.992330113393729,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,patchtst,0,legacy,proposed_global,0.3761294843249171,0.4067127676819944,0.4293842736337853,0.436788708184308,12.402594267876776,6.885695517939694,4528,,,,,,Proposed,main
ETTh1,patchtst,0,legacy,static,0.4293842736337853,0.436788708184308,0.4293842736337853,0.436788708184308,0.0,0.0,0,,,,,,Static,main
ETTh1,patchtst,1,legacy,cosa_global,0.4230259331424645,0.4261441247244928,0.4555890611533524,0.4470102138935318,7.147478020752351,4.667922235443345,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,patchtst,1,legacy,fac_global,0.4072506637043066,0.4154992909859762,0.4555890611533524,0.4470102138935318,10.610087372746412,7.049262394496603,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,patchtst,1,legacy,proposed_global,0.384284815401128,0.4130775299490934,0.4555890611533524,0.4470102138935318,15.651000393142278,7.591031007743476,4528,,,,,,Proposed,main
ETTh1,patchtst,1,legacy,static,0.4555890611533524,0.4470102138935318,0.4555890611533524,0.4470102138935318,0.0,0.0,0,,,,,,Static,main
ETTh1,patchtst,2,legacy,cosa_global,0.4195332285055277,0.4249345544584296,0.4620188900151995,0.4532386548664537,9.195654642664962,6.244855795974392,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,patchtst,2,legacy,fac_global,0.3982141241700171,0.413520273700004,0.4620188900151995,0.4532386548664537,13.80999072204242,8.763237808600554,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,patchtst,2,legacy,proposed_global,0.3885452366928507,0.4130751330611025,0.4620188900151995,0.4532386548664537,15.902737942150312,8.861451108397922,4528,,,,,,Proposed,main
ETTh1,patchtst,2,legacy,static,0.4620188900151995,0.4532386548664537,0.4620188900151995,0.4532386548664537,0.0,0.0,0,,,,,,Static,main
ETTh2,dlinear,0,legacy,cosa_global,0.1384701355505157,0.2485804325578451,0.1415501291321893,0.253184984206867,2.175903053254913,1.8186511587352627,71356,0.0001,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,dlinear,0,legacy,fac_global,0.1408970681624248,0.2522347843042128,0.1415501291321893,0.253184984206867,0.4613637400179504,0.3752986795922286,21408,0.0001,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,dlinear,0,legacy,proposed_global,0.1336094120080441,0.2426318664342988,0.1415501291321893,0.253184984206867,5.609826831545728,4.168145202460217,4528,,,,,,Proposed,main
ETTh2,dlinear,0,legacy,static,0.1415501291321893,0.253184984206867,0.1415501291321893,0.253184984206867,0.0,0.0,0,,,,,,Static,main
ETTh2,dlinear,1,legacy,cosa_global,0.1354498614667998,0.2442136076516848,0.1369262160584143,0.2464291188304606,1.0782117801200974,0.8990460174879145,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,dlinear,1,legacy,fac_global,0.1358110686446442,0.2446588944264405,0.1369262160584143,0.2464291188304606,0.8144148329450873,0.718350336365059,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,dlinear,1,legacy,proposed_global,0.1327333307536765,0.2411129888608711,0.1369262160584143,0.2464291188304606,3.062149400921921,2.157265340565073,4528,,,,,,Proposed,main
ETTh2,dlinear,1,legacy,static,0.1369262160584143,0.2464291188304606,0.1369262160584143,0.2464291188304606,0.0,0.0,0,,,,,,Static,main
ETTh2,dlinear,2,legacy,cosa_global,0.1403493791899672,0.2498515824783916,0.1444659210958572,0.2566657938040532,2.8494899521379624,2.654896558153641,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,dlinear,2,legacy,fac_global,0.1367067219052394,0.2465614577873319,0.1444659210958572,0.2566657938040532,5.370954708044495,3.936767680244624,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,dlinear,2,legacy,proposed_global,0.1345799786776162,0.2433336251775564,0.1444659210958572,0.2566657938040532,6.843096519407821,5.194369077741201,4528,,,,,,Proposed,main
ETTh2,dlinear,2,legacy,static,0.1444659210958572,0.2566657938040532,0.1444659210958572,0.2566657938040532,0.0,0.0,0,,,,,,Static,main
ETTh2,patchtst,0,legacy,cosa_global,0.1501648582403027,0.2606964405732878,0.1845296180249207,0.2912083287698548,18.62289650433082,10.477683906039958,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,patchtst,0,legacy,fac_global,0.1401235964092129,0.2513810191819405,0.1845296180249207,0.2912083287698548,24.06444130270228,13.6765695391186,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,patchtst,0,legacy,proposed_global,0.1443436629905083,0.257458858723918,0.1845296180249207,0.2912083287698548,21.77750946679209,11.589459061320117,4528,,,,,,Proposed,main
ETTh2,patchtst,0,legacy,static,0.1845296180249207,0.2912083287698548,0.1845296180249207,0.2912083287698548,0.0,0.0,0,,,,,,Static,main
ETTh2,patchtst,1,legacy,cosa_global,0.1526655562719441,0.2653855139310714,0.1848113271942272,0.3006248746049979,17.393831541775373,11.722037546037669,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,patchtst,1,legacy,fac_global,0.1418545369144397,0.2537004476903002,0.1848113271942272,0.3006248746049979,23.24359168453033,15.608963488584717,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,patchtst,1,legacy,proposed_global,0.1474495795026764,0.2628950038354141,0.1848113271942272,0.3006248746049979,20.21615680097656,12.55048199825728,4528,,,,,,Proposed,main
ETTh2,patchtst,1,legacy,static,0.1848113271942272,0.3006248746049979,0.1848113271942272,0.3006248746049979,0.0,0.0,0,,,,,,Static,main
ETTh2,patchtst,2,legacy,cosa_global,0.1552586547288287,0.2729940958791949,0.2335672807151339,0.3575223553124813,33.52722425270384,23.64278993390697,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,patchtst,2,legacy,fac_global,0.1429742242200156,0.2586652803163832,0.2335672807151339,0.3575223553124813,38.78670686139829,27.650599613468973,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,patchtst,2,legacy,proposed_global,0.1445888885830405,0.2603604991827051,0.2335672807151339,0.3575223553124813,38.09540097382661,27.176442168170134,4528,,,,,,Proposed,main
ETTh2,patchtst,2,legacy,static,0.2335672807151339,0.3575223553124813,0.2335672807151339,0.3575223553124813,0.0,0.0,0,,,,,,Static,main
ETTm1,dlinear,0,legacy,cosa_global,0.2512630726772998,0.327531668201386,0.2635142382218694,0.3388971904247032,4.649147471968695,3.353678503228086,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,dlinear,0,legacy,fac_global,0.2384798220026535,0.3192215687371497,0.2635142382218694,0.3388971904247032,9.500213873884787,5.805778933397532,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,dlinear,0,legacy,proposed_global,0.2489995465406479,0.3283530003488131,0.2635142382218694,0.3388971904247032,5.5081242589254735,3.1113241342237696,4528,,,,,,Proposed,main
ETTm1,dlinear,0,legacy,static,0.2635142382218694,0.3388971904247032,0.2635142382218694,0.3388971904247032,0.0,0.0,0,,,,,,Static,main
ETTm1,dlinear,1,legacy,cosa_global,0.2513484109029673,0.3273693536953317,0.2623566254997906,0.3376587980789954,4.195897311856589,3.047290472572395,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,dlinear,1,legacy,fac_global,0.2378831156397775,0.3187374729458625,0.2623566254997906,0.3376587980789954,9.328336882436629,5.603681953729589,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,dlinear,1,legacy,proposed_global,0.2470715479075588,0.3268254247306577,0.2623566254997906,0.3376587980789954,5.826068834020748,3.2083788161217157,4528,,,,,,Proposed,main
ETTm1,dlinear,1,legacy,static,0.2623566254997906,0.3376587980789954,0.2623566254997906,0.3376587980789954,0.0,0.0,0,,,,,,Static,main
ETTm1,dlinear,2,legacy,cosa_global,0.2498062622031389,0.3257931849562606,0.2612797880610634,0.3365830644421778,4.391279533357196,3.205710751905899,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,dlinear,2,legacy,fac_global,0.2369237499403687,0.3175731676796075,0.2612797880610634,0.3365830644421778,9.321822518855704,5.647906496447042,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,dlinear,2,legacy,proposed_global,0.2454618768339359,0.3251938778036382,0.2612797880610634,0.3365830644421778,6.054012575756806,3.3837669929754344,4528,,,,,,Proposed,main
ETTm1,dlinear,2,legacy,static,0.2612797880610634,0.3365830644421778,0.2612797880610634,0.3365830644421778,0.0,0.0,0,,,,,,Static,main
ETTm1,patchtst,0,legacy,cosa_global,0.2698892161944102,0.3402809079797365,0.3149530581001868,0.3625275199409549,14.308113779749942,6.136530535624363,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,patchtst,0,legacy,fac_global,0.274370364256737,0.3419632142493851,0.3149530581001868,0.3625275199409549,12.88531506512328,5.672481276709451,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,patchtst,0,legacy,proposed_global,0.2797742870956253,0.348859137339179,0.3149530581001868,0.3625275199409549,11.16952831535013,3.7703020736197135,4528,,,,,,Proposed,main
ETTm1,patchtst,0,legacy,static,0.3149530581001868,0.3625275199409549,0.3149530581001868,0.3625275199409549,0.0,0.0,0,,,,,,Static,main
ETTm1,patchtst,1,legacy,cosa_global,0.2653619046973686,0.3395852627643404,0.3319671501115122,0.3747531882814636,20.06380613014569,9.384289878465236,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,patchtst,1,legacy,fac_global,0.2580232016211155,0.3347295310498507,0.3319671501115122,0.3747531882814636,22.274477599834164,10.680004462444382,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,patchtst,1,legacy,proposed_global,0.2735174361188676,0.3463188895938296,0.3319671501115122,0.3747531882814636,17.60707768012906,7.587473456337335,4528,,,,,,Proposed,main
ETTm1,patchtst,1,legacy,static,0.3319671501115122,0.3747531882814636,0.3319671501115122,0.3747531882814636,0.0,0.0,0,,,,,,Static,main
ETTm1,patchtst,2,legacy,cosa_global,0.2695962832273907,0.33581207697303,0.3215011110080603,0.3614150700545652,16.144525167556335,7.084096708438247,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,patchtst,2,legacy,fac_global,0.2573693819588819,0.3310596221297788,0.3215011110080603,0.3614150700545652,19.947591735560287,8.399054284095975,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,patchtst,2,legacy,proposed_global,0.271023119852527,0.3395643945429406,0.3215011110080603,0.3614150700545652,15.700720596971063,6.0458672927849015,4528,,,,,,Proposed,main
ETTm1,patchtst,2,legacy,static,0.3215011110080603,0.3614150700545652,0.3215011110080603,0.3614150700545652,0.0,0.0,0,,,,,,Static,main
ETTm2,dlinear,0,legacy,cosa_global,0.0957273613752116,0.2049323814340582,0.097113619184869,0.208330245521075,1.427459733550318,1.6309989356168897,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,dlinear,0,legacy,fac_global,0.0917687517305801,0.2007559707909359,0.097113619184869,0.208330245521075,5.503725944055493,3.635705757075447,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,dlinear,0,legacy,proposed_global,0.0890409509644331,0.1973743758321745,0.097113619184869,0.208330245521075,8.31260155701592,5.2588953953842665,4528,,,,,,Proposed,main
ETTm2,dlinear,0,legacy,static,0.097113619184869,0.208330245521075,0.097113619184869,0.208330245521075,0.0,0.0,0,,,,,,Static,main
ETTm2,dlinear,1,legacy,cosa_global,0.0952542680170732,0.2036478684940703,0.096637098592759,0.2062022960647236,1.4309520834365983,1.2387968608513875,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,dlinear,1,legacy,fac_global,0.0916840235053977,0.200187419847616,0.096637098592759,0.2062022960647236,5.1254385318771245,2.9169782935974498,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,dlinear,1,legacy,proposed_global,0.0898213047179541,0.1984785017541972,0.096637098592759,0.2062022960647236,7.052978591097315,3.7457363268651234,4528,,,,,,Proposed,main
ETTm2,dlinear,1,legacy,static,0.096637098592759,0.2062022960647236,0.096637098592759,0.2062022960647236,0.0,0.0,0,,,,,,Static,main
ETTm2,dlinear,2,legacy,cosa_global,0.0947791303477816,0.2031278726187366,0.0959383208140483,0.2057721404966215,1.2082663699248042,1.2850465915857925,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,dlinear,2,legacy,fac_global,0.090888365380564,0.199303693392805,0.0959383208140483,0.2057721404966215,5.263752159340374,3.1434999355137605,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,dlinear,2,legacy,proposed_global,0.088758866235446,0.1969599737408184,0.0959383208140483,0.2057721404966215,7.483406544625559,4.28248777241439,4528,,,,,,Proposed,main
ETTm2,dlinear,2,legacy,static,0.0959383208140483,0.2057721404966215,0.0959383208140483,0.2057721404966215,0.0,0.0,0,,,,,,Static,main
ETTm2,patchtst,0,legacy,cosa_global,0.0993113020154081,0.2072272476407071,0.1215281886361415,0.2340904681503668,18.281262043040325,11.475572124707046,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,patchtst,0,legacy,fac_global,0.0940569950560998,0.2009453165231993,0.1215281886361415,0.2340904681503668,22.604791438380712,14.1591205695214,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,patchtst,0,legacy,proposed_global,0.093085032923777,0.2016604208158659,0.1215281886361415,0.2340904681503668,23.404574717659955,13.853638548695455,4528,,,,,,Proposed,main
ETTm2,patchtst,0,legacy,static,0.1215281886361415,0.2340904681503668,0.1215281886361415,0.2340904681503668,0.0,0.0,0,,,,,,Static,main
ETTm2,patchtst,1,legacy,cosa_global,0.1009933305103054,0.2103507834909022,0.1086063531218815,0.2189022877298879,7.009739663233628,3.906539455420266,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,patchtst,1,legacy,fac_global,0.0941902513984356,0.2014545196649721,0.1086063531218815,0.2189022877298879,13.273718626080475,7.970573649940693,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,patchtst,1,legacy,proposed_global,0.0945828622305326,0.2039550493599656,0.1086063531218815,0.2189022877298879,12.912219670622138,6.828269601442571,4528,,,,,,Proposed,main
ETTm2,patchtst,1,legacy,static,0.1086063531218815,0.2189022877298879,0.1086063531218815,0.2189022877298879,0.0,0.0,0,,,,,,Static,main
ETTm2,patchtst,2,legacy,cosa_global,0.1014788845521508,0.2146897548767137,0.1181136857595896,0.2356635782040746,14.083720358449792,8.899900225226343,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,patchtst,2,legacy,fac_global,0.096094006939975,0.2057319740242547,0.1181136857595896,0.2356635782040746,18.642783584311985,12.700988590566345,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,patchtst,2,legacy,proposed_global,0.0950628131140407,0.2069605822163414,0.1181136857595896,0.2356635782040746,19.51583552516257,12.179648720634152,4528,,,,,,Proposed,main
ETTm2,patchtst,2,legacy,static,0.1181136857595896,0.2356635782040746,0.1181136857595896,0.2356635782040746,0.0,0.0,0,,,,,,Static,main
appliances,dlinear,0,legacy,cosa_global,0.2188340665335418,0.2808102508690516,0.2325691323577364,0.2880679854013931,5.905799142367463,2.519451969724651,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,dlinear,0,legacy,fac_global,0.1862438746355756,0.2566594617658656,0.2325691323577364,0.2880679854013931,19.91891927038002,10.903163568059435,77952,0.01,25800.0,51624.0,0.0,0.0,FAC,main
appliances,dlinear,0,legacy,proposed_global,0.184437776620477,0.2491724253073202,0.2325691323577364,0.2880679854013931,20.69550470834799,13.502215471766476,13192,,,,,,Proposed,main
appliances,dlinear,0,legacy,static,0.2325691323577364,0.2880679854013931,0.2325691323577364,0.2880679854013931,0.0,0.0,0,,,,,,Static,main
appliances,dlinear,1,legacy,cosa_global,0.2179973107459886,0.2815010028971214,0.2338600692508775,0.2927677249626007,6.783012831434632,3.848348402105661,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,dlinear,1,legacy,fac_global,0.1861368353770681,0.2564215048650535,0.2338600692508775,0.2927677249626007,20.40674751644476,12.414694994876996,77952,0.01,25800.0,51624.0,0.0,0.0,FAC,main
appliances,dlinear,1,legacy,proposed_global,0.1843014865684048,0.2488718778808466,0.2338600692508775,0.2927677249626007,21.19155392420067,14.993403759707991,13192,,,,,,Proposed,main
appliances,dlinear,1,legacy,static,0.2338600692508775,0.2927677249626007,0.2338600692508775,0.2927677249626007,0.0,0.0,0,,,,,,Static,main
appliances,dlinear,2,legacy,cosa_global,0.2190090749396952,0.2834253407087497,0.2466048524107625,0.3041905111067944,11.19028161907446,6.826370198889775,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,dlinear,2,legacy,fac_global,0.1863040765564128,0.25721346803987,0.2466048524107625,0.3041905111067944,24.452388209258924,15.443296668261898,77952,0.01,25800.0,51624.0,0.0,0.0,FAC,main
appliances,dlinear,2,legacy,proposed_global,0.1840649861975555,0.2494699198992756,0.2466048524107625,0.3041905111067944,25.360355078916356,17.988921156159144,13192,,,,,,Proposed,main
appliances,dlinear,2,legacy,static,0.2466048524107625,0.3041905111067944,0.2466048524107625,0.3041905111067944,0.0,0.0,0,,,,,,Static,main
appliances,patchtst,0,legacy,cosa_global,0.2029855265905063,0.2662095673534917,0.4215198580785002,0.3737964312429307,51.84437394816543,28.78220734523765,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,patchtst,0,legacy,fac_global,0.191259181530551,0.262104811555776,0.4215198580785002,0.3737964312429307,54.626293906435,29.880333345014275,77952,0.005,25800.0,51624.0,0.0,0.0,FAC,main
appliances,patchtst,0,legacy,proposed_global,0.1854737505249419,0.2507248473865242,0.4215198580785002,0.3737964312429307,55.99881073920818,32.924761600097284,13192,,,,,,Proposed,main
appliances,patchtst,0,legacy,static,0.4215198580785002,0.3737964312429307,0.4215198580785002,0.3737964312429307,0.0,0.0,0,,,,,,Static,main
appliances,patchtst,1,legacy,cosa_global,0.2052831905119179,0.2712902133872213,0.4488101578057486,0.3891468014261809,54.26057388817671,30.285894065434405,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,patchtst,1,legacy,fac_global,0.1927187225863788,0.2641909639616851,0.4488101578057486,0.3891468014261809,57.0600800283602,32.11020545628184,77952,0.005,25800.0,51624.0,0.0,0.0,FAC,main
appliances,patchtst,1,legacy,proposed_global,0.1854030130197411,0.2519331729061035,0.4488101578057486,0.3891468014261809,58.69010319949438,35.26011983580598,13192,,,,,,Proposed,main
appliances,patchtst,1,legacy,static,0.4488101578057486,0.3891468014261809,0.4488101578057486,0.3891468014261809,0.0,0.0,0,,,,,,Static,main
appliances,patchtst,2,legacy,cosa_global,0.2063679373007232,0.270701470001463,0.4399032140442658,0.3861921650488502,53.08787689831309,29.90498137961409,263256,0.001,87464.0,175140.0,80.0,44.0,COSA,main
appliances,patchtst,2,legacy,fac_global,0.1901131368687195,0.2596726406847807,0.4399032140442658,0.3861921650488502,56.78296252466362,32.76076933048753,77952,0.005,25800.0,51624.0,0.0,0.0,FAC,main
appliances,patchtst,2,legacy,proposed_global,0.1830377252174576,0.2496097980319374,0.4399032140442658,0.3861921650488502,58.391364424302814,35.36642619345636,13192,,,,,,Proposed,main
appliances,patchtst,2,legacy,static,0.4399032140442658,0.3861921650488502,0.4399032140442658,0.3861921650488502,0.0,0.0,0,,,,,,Static,main
bdg2,dlinear,0,legacy,cosa_global,0.2015839452986546,0.2864731274375481,0.2169297286897772,0.3063098620758142,7.07408038714139,6.476035248697398,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,dlinear,0,legacy,fac_global,0.1999210474852892,0.2862502540328223,0.2169297286897772,0.3063098620758142,7.840640979554935,6.548796015593839,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,dlinear,0,legacy,proposed_global,0.1931369060846976,0.281471842566957,0.2169297286897772,0.3063098620758142,10.967986153297035,8.108788708445047,8176,,,,,,Proposed,main
bdg2,dlinear,0,legacy,static,0.2169297286897772,0.3063098620758142,0.2169297286897772,0.3063098620758142,0.0,0.0,0,,,,,,Static,main
bdg2,dlinear,1,legacy,cosa_global,0.1997095827817962,0.2855550466894044,0.2259040573703685,0.3231701026239107,11.595398016967252,11.63939845582832,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,dlinear,1,legacy,fac_global,0.1986540220767774,0.2863700716600849,0.2259040573703685,0.3231701026239107,12.062658639598856,11.387201558880534,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,dlinear,1,legacy,proposed_global,0.1926182807618126,0.2832497089220179,0.2259040573703685,0.3231701026239107,14.734474889923764,12.352749644155724,8176,,,,,,Proposed,main
bdg2,dlinear,1,legacy,static,0.2259040573703685,0.3231701026239107,0.2259040573703685,0.3231701026239107,0.0,0.0,0,,,,,,Static,main
bdg2,dlinear,2,legacy,cosa_global,0.2003214285835264,0.2840089516809325,0.2192738890418393,0.3102973736013715,8.6432819434769,8.47200916183417,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,dlinear,2,legacy,fac_global,0.1982238899704708,0.283792144784397,0.2192738890418393,0.3102973736013715,9.599865794942865,8.54187984556547,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,dlinear,2,legacy,proposed_global,0.192867964470807,0.2810598340009145,0.2192738890418393,0.3102973736013715,12.042439109562109,9.422425739902485,8176,,,,,,Proposed,main
bdg2,dlinear,2,legacy,static,0.2192738890418393,0.3102973736013715,0.2192738890418393,0.3102973736013715,0.0,0.0,0,,,,,,Static,main
bdg2,patchtst,0,legacy,cosa_global,0.190286428810205,0.2860890552078961,0.2203223735026798,0.3221009568288342,13.632725635151845,11.180315009146325,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,patchtst,0,legacy,fac_global,0.1865181107160678,0.2847017845147012,0.2203223735026798,0.3221009568288342,15.343091239075102,11.611009381138548,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,patchtst,0,legacy,proposed_global,0.1870291434142785,0.2863790966806185,0.2203223735026798,0.3221009568288342,15.111143529867766,11.090268250025224,8176,,,,,,Proposed,main
bdg2,patchtst,0,legacy,static,0.2203223735026798,0.3221009568288342,0.2203223735026798,0.3221009568288342,0.0,0.0,0,,,,,,Static,main
bdg2,patchtst,1,legacy,cosa_global,0.1926083304686966,0.287921317497799,0.222506379709443,0.3198445830291457,13.436940226068304,9.980867966876817,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,patchtst,1,legacy,fac_global,0.1873386953747402,0.2834659067591264,0.222506379709443,0.3198445830291457,15.805247643068045,11.373860368522903,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,patchtst,1,legacy,proposed_global,0.1909400801872131,0.2899894452927979,0.222506379709443,0.3198445830291457,14.186694135894165,9.334263989591252,8176,,,,,,Proposed,main
bdg2,patchtst,1,legacy,static,0.222506379709443,0.3198445830291457,0.222506379709443,0.3198445830291457,0.0,0.0,0,,,,,,Static,main
bdg2,patchtst,2,legacy,cosa_global,0.1909210300489016,0.2860739401259383,0.2180406520239773,0.3190164642622972,12.437874186916954,10.326277113169123,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,patchtst,2,legacy,fac_global,0.1871507486472537,0.283713112114923,0.2180406520239773,0.3190164642622972,14.16703861870985,11.066310395299084,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,patchtst,2,legacy,proposed_global,0.1886286543389637,0.2878460762759816,0.2180406520239773,0.3190164642622972,13.489226624482487,9.770777210008564,8176,,,,,,Proposed,main
bdg2,patchtst,2,legacy,static,0.2180406520239773,0.3190164642622972,0.2180406520239773,0.3190164642622972,0.0,0.0,0,,,,,,Static,main
ETTh1,dlinear,0,refit,cosa_global,0.3934100989453348,0.4000495770659926,0.3998238508098548,0.4078866380694987,1.6041443879670323,1.9213821371051765,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,dlinear,0,refit,fac_global,0.3855929749955318,0.3967562712395774,0.3998238508098548,0.4078866380694987,3.559286367108394,2.728789274049448,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,dlinear,0,refit,proposed_global,0.3585637688165001,0.3870227304763065,0.3998238508098548,0.4078866380694987,10.319564955862726,5.115124067789967,4528,,,,,,Proposed,main
ETTh1,dlinear,0,refit,static,0.3998238508098548,0.4078866380694987,0.3998238508098548,0.4078866380694987,0.0,0.0,0,,,,,,Static,main
ETTh1,dlinear,1,refit,cosa_global,0.3964210169170455,0.4007483462383612,0.399613224127353,0.4060846825409959,0.7988242174113314,1.314094456664472,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,dlinear,1,refit,fac_global,0.3887458065627063,0.3973259470624113,0.399613224127353,0.4060846825409959,2.7194839681239813,2.156874133685238,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,dlinear,1,refit,proposed_global,0.3608421020360575,0.3880252266088111,0.399613224127353,0.4060846825409959,9.702161928189724,4.447214265552013,4528,,,,,,Proposed,main
ETTh1,dlinear,1,refit,static,0.399613224127353,0.4060846825409959,0.399613224127353,0.4060846825409959,0.0,0.0,0,,,,,,Static,main
ETTh1,dlinear,2,refit,cosa_global,0.3871401353479088,0.3946109684619541,0.3893195080572348,0.3986060351106976,0.5597902658927789,1.0022594483884315,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,dlinear,2,refit,fac_global,0.3790911386953938,0.3916211803855101,0.3893195080572348,0.3986060351106976,2.62724295858745,1.7523203639522755,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,dlinear,2,refit,proposed_global,0.3562006101043464,0.384175272350205,0.3893195080572348,0.3986060351106976,8.506868334997364,3.620307142736823,4528,,,,,,Proposed,main
ETTh1,dlinear,2,refit,static,0.3893195080572348,0.3986060351106976,0.3893195080572348,0.3986060351106976,0.0,0.0,0,,,,,,Static,main
ETTh1,patchtst,0,refit,cosa_global,0.4056864937917616,0.41772460080751,0.4210708479325172,0.4299823023893913,3.6536260385381047,2.85074560365991,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,patchtst,0,refit,fac_global,0.3906224237906042,0.4093420895697288,0.4210708479325172,0.4299823023893913,7.231187884750645,4.80024705783606,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,patchtst,0,refit,proposed_global,0.3682896468156083,0.4020124153276266,0.4210708479325172,0.4299823023893913,12.53499295333974,6.504892621472402,4528,,,,,,Proposed,main
ETTh1,patchtst,0,refit,static,0.4210708479325172,0.4299823023893913,0.4210708479325172,0.4299823023893913,0.0,0.0,0,,,,,,Static,main
ETTh1,patchtst,1,refit,cosa_global,0.4127459395592999,0.419512975267541,0.4327461583775901,0.43359457234559,4.621697600568664,3.247641454982386,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,patchtst,1,refit,fac_global,0.4013326994299072,0.4115520863217569,0.4327461583775901,0.43359457234559,7.259095971054985,5.08366281076611,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,patchtst,1,refit,proposed_global,0.3770845945630566,0.4075703876523563,0.4327461583775901,0.43359457234559,12.862405069802218,6.001962744241062,4528,,,,,,Proposed,main
ETTh1,patchtst,1,refit,static,0.4327461583775901,0.43359457234559,0.4327461583775901,0.43359457234559,0.0,0.0,0,,,,,,Static,main
ETTh1,patchtst,2,refit,cosa_global,0.4106154677843835,0.4211145620140443,0.4260292238720576,0.4393147040350108,3.618004405327613,4.142848362188234,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh1,patchtst,2,refit,fac_global,0.4010954371749851,0.4125644390418988,0.4260292238720576,0.4393147040350108,5.852600079979597,6.089089381123958,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh1,patchtst,2,refit,proposed_global,0.3733524877631349,0.4072944579371222,0.4260292238720576,0.4393147040350108,12.364582793208156,7.288680711979268,4528,,,,,,Proposed,main
ETTh1,patchtst,2,refit,static,0.4260292238720576,0.4393147040350108,0.4260292238720576,0.4393147040350108,0.0,0.0,0,,,,,,Static,main
ETTh2,dlinear,0,refit,cosa_global,0.1471398322722192,0.2601627514678482,0.1574857800899883,0.2735780288993586,6.569448880944906,4.903638455720261,71356,0.0001,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,dlinear,0,refit,fac_global,0.1543387370081858,0.2697087593481682,0.1574857800899883,0.2735780288993586,1.9983030086933584,1.414320282501147,21408,0.0001,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,dlinear,0,refit,proposed_global,0.1364696752856624,0.2452559243926229,0.1574857800899883,0.2735780288993586,13.344763439795717,10.352477726621334,4528,,,,,,Proposed,main
ETTh2,dlinear,0,refit,static,0.1574857800899883,0.2735780288993586,0.1574857800899883,0.2735780288993586,0.0,0.0,0,,,,,,Static,main
ETTh2,dlinear,1,refit,cosa_global,0.1355764859401828,0.2452177844092058,0.1410646462955559,0.2533221605139915,3.890528562255391,3.1992369275320565,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,dlinear,1,refit,fac_global,0.1362556369171881,0.2467324577313447,0.1410646462955559,0.2533221605139915,3.409081938427083,2.6013131931593603,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,dlinear,1,refit,proposed_global,0.1329272536126192,0.2415471596314914,0.1410646462955559,0.2533221605139915,5.768555691755206,4.648231666194757,4528,,,,,,Proposed,main
ETTh2,dlinear,1,refit,static,0.1410646462955559,0.2533221605139915,0.1410646462955559,0.2533221605139915,0.0,0.0,0,,,,,,Static,main
ETTh2,dlinear,2,refit,cosa_global,0.1411200834185214,0.2510297430090702,0.1505263982113729,0.2632415475578891,6.248946965198055,4.639011076370226,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,dlinear,2,refit,fac_global,0.1365451495489389,0.2477833062285236,0.1505263982113729,0.2632415475578891,9.28823703255105,5.8722650253247295,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,dlinear,2,refit,proposed_global,0.1343851508662235,0.2434446102896359,0.1505263982113729,0.2632415475578891,10.723200406671207,7.5204455572879025,4528,,,,,,Proposed,main
ETTh2,dlinear,2,refit,static,0.1505263982113729,0.2632415475578891,0.1505263982113729,0.2632415475578891,0.0,0.0,0,,,,,,Static,main
ETTh2,patchtst,0,refit,cosa_global,0.1463176400776359,0.2570048257663027,0.1539243298690109,0.2659269570677059,4.94183719873803,3.355106003462327,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,patchtst,0,refit,fac_global,0.1384850285278051,0.248220583303227,0.1539243298690109,0.2659269570677059,10.030448957838356,6.658359859309337,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,patchtst,0,refit,proposed_global,0.1404884250149456,0.2524564467539685,0.1539243298690109,0.2659269570677059,8.72890261435556,5.06549259325666,4528,,,,,,Proposed,main
ETTh2,patchtst,0,refit,static,0.1539243298690109,0.2659269570677059,0.1539243298690109,0.2659269570677059,0.0,0.0,0,,,,,,Static,main
ETTh2,patchtst,1,refit,cosa_global,0.1493898785264963,0.2684531080059784,0.1664075379820362,0.3015645126549745,10.226495543355163,10.979874374966492,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,patchtst,1,refit,fac_global,0.141136293715675,0.2563787934076333,0.1664075379820362,0.3015645126549745,15.186357885475864,14.983765446910846,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,patchtst,1,refit,proposed_global,0.1406610578944936,0.2536241420404355,0.1664075379820362,0.3015645126549745,15.471943398574906,15.897218871170193,4528,,,,,,Proposed,main
ETTh2,patchtst,1,refit,static,0.1664075379820362,0.3015645126549745,0.1664075379820362,0.3015645126549745,0.0,0.0,0,,,,,,Static,main
ETTh2,patchtst,2,refit,cosa_global,0.1466394352321569,0.2552639187488462,0.1599854921813644,0.2673008961640642,8.342041998456972,4.503156400878661,71356,0.01,23548.0,47156.0,80.0,44.0,COSA,main
ETTh2,patchtst,2,refit,fac_global,0.1396842525771073,0.248895319885409,0.1599854921813644,0.2673008961640642,12.689425351920702,6.885714392576602,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTh2,patchtst,2,refit,proposed_global,0.1356316596614607,0.2460192242518226,0.1599854921813644,0.2673008961640642,15.22252561019437,7.961691194323328,4528,,,,,,Proposed,main
ETTh2,patchtst,2,refit,static,0.1599854921813644,0.2673008961640642,0.1599854921813644,0.2673008961640642,0.0,0.0,0,,,,,,Static,main
ETTm1,dlinear,0,refit,cosa_global,0.2520044548033705,0.3273260696605535,0.2640003862547807,0.3391195211912549,4.543906780436736,3.4776681357869155,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,dlinear,0,refit,fac_global,0.2370852635194643,0.3184479342820482,0.2640003862547807,0.3391195211912549,10.195107331904108,6.095664099958576,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,dlinear,0,refit,proposed_global,0.2479582679330431,0.3280605525434759,0.2640003862547807,0.3391195211912549,6.076551079836545,3.261082879844601,4528,,,,,,Proposed,main
ETTm1,dlinear,0,refit,static,0.2640003862547807,0.3391195211912549,0.2640003862547807,0.3391195211912549,0.0,0.0,0,,,,,,Static,main
ETTm1,dlinear,1,refit,cosa_global,0.250848882487885,0.328136891977911,0.2714258901522036,0.3471124218506221,7.581077712512963,5.466681305020272,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,dlinear,1,refit,fac_global,0.2355730256654378,0.317921465640097,0.2714258901522036,0.3471124218506221,13.209080558476238,8.409654732289384,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,dlinear,1,refit,proposed_global,0.2528778484227444,0.3329891538814917,0.2714258901522036,0.3471124218506221,6.8335565627355095,4.068787827826082,4528,,,,,,Proposed,main
ETTm1,dlinear,1,refit,static,0.2714258901522036,0.3471124218506221,0.2714258901522036,0.3471124218506221,0.0,0.0,0,,,,,,Static,main
ETTm1,dlinear,2,refit,cosa_global,0.2436224373417068,0.3219034366648566,0.2553406141308771,0.3337978190333603,4.589233416335404,3.5633493361186264,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,dlinear,2,refit,fac_global,0.2334540083837317,0.3145234470625235,0.2553406141308771,0.3337978190333603,8.571533291577015,5.774265400131496,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,dlinear,2,refit,proposed_global,0.2380417551735924,0.318137641876286,0.2553406141308771,0.3337978190333603,6.774816852448707,4.691515721230399,4528,,,,,,Proposed,main
ETTm1,dlinear,2,refit,static,0.2553406141308771,0.3337978190333603,0.2553406141308771,0.3337978190333603,0.0,0.0,0,,,,,,Static,main
ETTm1,patchtst,0,refit,cosa_global,0.2619192306840319,0.3343182378729548,0.3202909894711341,0.359831511157885,18.22460222296165,7.090338809636831,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,patchtst,0,refit,fac_global,0.2699339772159758,0.3376546660809736,0.3202909894711341,0.359831511157885,15.722269408299006,6.163119234763403,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,patchtst,0,refit,proposed_global,0.2738698740656219,0.3438358185649789,0.3202909894711341,0.359831511157885,14.493419088112011,4.44532846537935,4528,,,,,,Proposed,main
ETTm1,patchtst,0,refit,static,0.3202909894711341,0.359831511157885,0.3202909894711341,0.359831511157885,0.0,0.0,0,,,,,,Static,main
ETTm1,patchtst,1,refit,cosa_global,0.2588808086042441,0.3371136876054547,0.3116047794356253,0.3632477510041613,16.92014189476625,7.19455614699932,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,patchtst,1,refit,fac_global,0.2532753873556967,0.3333132453450805,0.3116047794356253,0.3632477510041613,18.719029979441917,8.24079586902602,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,patchtst,1,refit,proposed_global,0.2687833656220108,0.3455428977468173,0.3116047794356253,0.3632477510041613,13.74221983731192,4.874043461632127,4528,,,,,,Proposed,main
ETTm1,patchtst,1,refit,static,0.3116047794356253,0.3632477510041613,0.3116047794356253,0.3632477510041613,0.0,0.0,0,,,,,,Static,main
ETTm1,patchtst,2,refit,cosa_global,0.2663928339121624,0.3306366972977322,0.2998470838676395,0.3471134999125111,11.15710365562359,4.746805473982397,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm1,patchtst,2,refit,fac_global,0.2520716449356336,0.3245797033773809,0.2998470838676395,0.3471134999125111,15.933267822973129,6.491766105556184,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm1,patchtst,2,refit,proposed_global,0.2639398912411019,0.3354681001519315,0.2998470838676395,0.3471134999125111,11.97516819686264,3.3549256262043525,4528,,,,,,Proposed,main
ETTm1,patchtst,2,refit,static,0.2998470838676395,0.3471134999125111,0.2998470838676395,0.3471134999125111,0.0,0.0,0,,,,,,Static,main
ETTm2,dlinear,0,refit,cosa_global,0.0971316130799497,0.206588879229561,0.1020296539490167,0.2151515579462906,4.8006051961271385,3.979835795038533,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,dlinear,0,refit,fac_global,0.0919358681125012,0.2015033545817889,0.1020296539490167,0.2151515579462906,9.892992327073124,6.3435298794855655,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,dlinear,0,refit,proposed_global,0.0893893697645368,0.1976403207803849,0.1020296539490167,0.2151515579462906,12.388833731413108,8.13902410610341,4528,,,,,,Proposed,main
ETTm2,dlinear,0,refit,static,0.1020296539490167,0.2151515579462906,0.1020296539490167,0.2151515579462906,0.0,0.0,0,,,,,,Static,main
ETTm2,dlinear,1,refit,cosa_global,0.0975169883155026,0.2071969809404222,0.1037356796600981,0.2172191392258056,5.994746807435702,4.613846791357101,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,dlinear,1,refit,fac_global,0.0920414544709048,0.2017169372606417,0.1037356796600981,0.2172191392258056,11.273098347175017,7.136664853942232,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,dlinear,1,refit,proposed_global,0.0900226286618111,0.1989936260780635,0.1037356796600981,0.2172191392258056,13.219223167206618,8.390380890330363,4528,,,,,,Proposed,main
ETTm2,dlinear,1,refit,static,0.1037356796600981,0.2172191392258056,0.1037356796600981,0.2172191392258056,0.0,0.0,0,,,,,,Static,main
ETTm2,dlinear,2,refit,cosa_global,0.0956602711079681,0.2049900383840774,0.1031248961800945,0.2162797652883893,7.238431599572593,5.219964470212057,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,dlinear,2,refit,fac_global,0.092363853324129,0.2018055758715383,0.1031248961800945,0.2162797652883893,10.4349611534859,6.692345628150176,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,dlinear,2,refit,proposed_global,0.0900704216937655,0.1995621796154277,0.1031248961800945,0.2162797652883893,12.65889709457847,7.729611529155411,4528,,,,,,Proposed,main
ETTm2,dlinear,2,refit,static,0.1031248961800945,0.2162797652883893,0.1031248961800945,0.2162797652883893,0.0,0.0,0,,,,,,Static,main
ETTm2,patchtst,0,refit,cosa_global,0.0934021266742349,0.2027897434196124,0.1284445097311802,0.2427223750192445,27.28211827059408,16.451977942481,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,patchtst,0,refit,fac_global,0.0941309792458624,0.2021866745835533,0.1284445097311802,0.2427223750192445,26.71467278526125,16.700438281587047,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,patchtst,0,refit,proposed_global,0.0885980855760418,0.197135540328033,0.1284445097311802,0.2427223750192445,31.02228677467991,18.78147191316707,4528,,,,,,Proposed,main
ETTm2,patchtst,0,refit,static,0.1284445097311802,0.2427223750192445,0.1284445097311802,0.2427223750192445,0.0,0.0,0,,,,,,Static,main
ETTm2,patchtst,1,refit,cosa_global,0.098210630636991,0.2092246495153715,0.1130723924280687,0.231368989480443,13.14358126855062,9.571006043116824,71356,0.001,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,patchtst,1,refit,fac_global,0.0932763462576658,0.2025163748460502,0.1130723924280687,0.231368989480443,17.50740896633647,12.470389700531436,21408,0.005,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,patchtst,1,refit,proposed_global,0.0913764982020784,0.2017103907428258,0.1130723924280687,0.231368989480443,19.18761402328354,12.818744121335335,4528,,,,,,Proposed,main
ETTm2,patchtst,1,refit,static,0.1130723924280687,0.231368989480443,0.1130723924280687,0.231368989480443,0.0,0.0,0,,,,,,Static,main
ETTm2,patchtst,2,refit,cosa_global,0.1000832238043571,0.2138956124590134,0.1116529630209008,0.2344577541349283,10.362232137429206,8.770083869387202,71356,0.005,23548.0,47156.0,80.0,44.0,COSA,main
ETTm2,patchtst,2,refit,fac_global,0.0939762302798817,0.2050409422772542,0.1116529630209008,0.2344577541349283,15.831852789889778,12.546743001191164,21408,0.01,6952.0,13928.0,0.0,0.0,FAC,main
ETTm2,patchtst,2,refit,proposed_global,0.093494632805136,0.2066646394123045,0.1116529630209008,0.2344577541349283,16.263187043558926,11.85421007941121,4528,,,,,,Proposed,main
ETTm2,patchtst,2,refit,static,0.1116529630209008,0.2344577541349283,0.1116529630209008,0.2344577541349283,0.0,0.0,0,,,,,,Static,main
appliances,dlinear,0,refit,cosa_global,0.2102048893918683,0.2735996138592685,0.2214710995625275,0.2776956907301931,5.086988863519137,1.475023562718636,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,dlinear,0,refit,fac_global,0.1848848005655638,0.2548182519259643,0.2214710995625275,0.2776956907301931,16.519671898154055,8.238312501023392,77952,0.01,25800.0,51624.0,0.0,0.0,FAC,main
appliances,dlinear,0,refit,proposed_global,0.1830580220428083,0.2482809414649274,0.2214710995625275,0.2776956907301931,17.344510229820763,10.592439943133591,13192,,,,,,Proposed,main
appliances,dlinear,0,refit,static,0.2214710995625275,0.2776956907301931,0.2214710995625275,0.2776956907301931,0.0,0.0,0,,,,,,Static,main
appliances,dlinear,1,refit,cosa_global,0.2120595320331126,0.2733439255747126,0.2216167536762605,0.2749426919619232,4.312499612330356,0.5814907738780684,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,dlinear,1,refit,fac_global,0.1855857149509792,0.2549772067819505,0.2216167536762605,0.2749426919619232,16.258264832231816,7.261689713410413,77952,0.01,25800.0,51624.0,0.0,0.0,FAC,main
appliances,dlinear,1,refit,proposed_global,0.1848631018632484,0.2492999116162048,0.2216167536762605,0.2749426919619232,16.584329119224485,9.3265909934677,13192,,,,,,Proposed,main
appliances,dlinear,1,refit,static,0.2216167536762605,0.2749426919619232,0.2216167536762605,0.2749426919619232,0.0,0.0,0,,,,,,Static,main
appliances,dlinear,2,refit,cosa_global,0.2166604000062913,0.2798936546142974,0.2279299018765532,0.2843024989562914,4.944284087993623,1.5507582093647998,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,dlinear,2,refit,fac_global,0.1856900320139034,0.2559237267469129,0.2279299018765532,0.2843024989562914,18.53195632292549,9.981893340213466,77952,0.01,25800.0,51624.0,0.0,0.0,FAC,main
appliances,dlinear,2,refit,proposed_global,0.1849035052727041,0.2496909144262369,0.2279299018765532,0.2843024989562914,18.877030284140677,12.174210447364253,13192,,,,,,Proposed,main
appliances,dlinear,2,refit,static,0.2279299018765532,0.2843024989562914,0.2279299018765532,0.2843024989562914,0.0,0.0,0,,,,,,Static,main
appliances,patchtst,0,refit,cosa_global,0.1976746371320231,0.2622579384527286,0.4695688419918777,0.3932843572278386,57.902948523266296,33.31594973638968,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,patchtst,0,refit,fac_global,0.1913781922947008,0.2624570642827293,0.4695688419918777,0.3932843572278386,59.24384772147827,33.26531822096296,77952,0.005,25800.0,51624.0,0.0,0.0,FAC,main
appliances,patchtst,0,refit,proposed_global,0.181925032296886,0.2510409232287898,0.4695688419918777,0.3932843572278386,61.257005144299406,36.168088403435775,13192,,,,,,Proposed,main
appliances,patchtst,0,refit,static,0.4695688419918777,0.3932843572278386,0.4695688419918777,0.3932843572278386,0.0,0.0,0,,,,,,Static,main
appliances,patchtst,1,refit,cosa_global,0.2011014917005137,0.2653322274043843,0.4304963504108328,0.3902387975236797,53.28613320215193,32.007727297211154,263256,0.005,87464.0,175140.0,80.0,44.0,COSA,main
appliances,patchtst,1,refit,fac_global,0.1881932884551704,0.2585065160970825,0.4304963504108328,0.3902387975236797,56.284579816861815,33.75683870043795,77952,0.005,25800.0,51624.0,0.0,0.0,FAC,main
appliances,patchtst,1,refit,proposed_global,0.1827326881517679,0.2531295975525799,0.4304963504108328,0.3902387975236797,57.55302269638713,35.13469210164322,13192,,,,,,Proposed,main
appliances,patchtst,1,refit,static,0.4304963504108328,0.3902387975236797,0.4304963504108328,0.3902387975236797,0.0,0.0,0,,,,,,Static,main
appliances,patchtst,2,refit,cosa_global,0.1976266754391864,0.2644294954603621,0.4253650581247615,0.3816055212205237,53.53951349214452,30.70606142840566,263256,0.001,87464.0,175140.0,80.0,44.0,COSA,main
appliances,patchtst,2,refit,fac_global,0.1847717336275857,0.255200027833811,0.4253650581247615,0.3816055212205237,56.56160982235843,33.12465002666064,77952,0.005,25800.0,51624.0,0.0,0.0,FAC,main
appliances,patchtst,2,refit,proposed_global,0.177343721876267,0.2455476498400051,0.4253650581247615,0.3816055212205237,58.30787731881557,35.6540625893861,13192,,,,,,Proposed,main
appliances,patchtst,2,refit,static,0.4253650581247615,0.3816055212205237,0.4253650581247615,0.3816055212205237,0.0,0.0,0,,,,,,Static,main
bdg2,dlinear,0,refit,cosa_global,0.2019461901884429,0.284612474878961,0.2141913409078948,0.296055663599804,5.716921453289481,3.865215271244216,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,dlinear,0,refit,fac_global,0.199622540888277,0.2843695069530451,0.2141913409078948,0.296055663599804,6.801768903385597,3.947283596829232,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,dlinear,0,refit,proposed_global,0.1928634565097237,0.2786979679567469,0.2141913409078948,0.296055663599804,9.957398047824162,5.862983815949086,8176,,,,,,Proposed,main
bdg2,dlinear,0,refit,static,0.2141913409078948,0.296055663599804,0.2141913409078948,0.296055663599804,0.0,0.0,0,,,,,,Static,main
bdg2,dlinear,1,refit,cosa_global,0.202258689345621,0.2869966832636711,0.2189961129917393,0.3092129231080201,7.642794850313006,7.184770811337648,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,dlinear,1,refit,fac_global,0.1999927100253806,0.2863937321122293,0.2189961129917393,0.3092129231080201,8.677506968845371,7.379766267989773,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,dlinear,1,refit,proposed_global,0.1936807927963018,0.2823448037141445,0.2189961129917393,0.3092129231080201,11.559712110685904,8.689196791587362,8176,,,,,,Proposed,main
bdg2,dlinear,1,refit,static,0.2189961129917393,0.3092129231080201,0.2189961129917393,0.3092129231080201,0.0,0.0,0,,,,,,Static,main
bdg2,dlinear,2,refit,cosa_global,0.2009131717980848,0.2859078639508406,0.2202234593301698,0.3118603725438192,8.768497048779022,8.321835948981315,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,dlinear,2,refit,fac_global,0.1987220374529011,0.2854339273504699,0.2202234593301698,0.3118603725438192,9.763456601157404,8.47380671606045,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,dlinear,2,refit,proposed_global,0.1924315109224133,0.2814073170508537,0.2202234593301698,0.3118603725438192,12.61988549825177,9.764964764379158,8176,,,,,,Proposed,main
bdg2,dlinear,2,refit,static,0.2202234593301698,0.3118603725438192,0.2202234593301698,0.3118603725438192,0.0,0.0,0,,,,,,Static,main
bdg2,patchtst,0,refit,cosa_global,0.1865128194979969,0.2820220457105023,0.2006033697453123,0.3000128517088697,7.024084523208596,5.996678440904102,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,patchtst,0,refit,fac_global,0.1808715237322855,0.2777309828582361,0.2006033697453123,0.3000128517088697,9.836248532653558,7.426971452628206,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,patchtst,0,refit,proposed_global,0.1819472900404105,0.2800282363230282,0.2006033697453123,0.3000128517088697,9.29998320994696,6.661253100328657,8176,,,,,,Proposed,main
bdg2,patchtst,0,refit,static,0.2006033697453123,0.3000128517088697,0.2006033697453123,0.3000128517088697,0.0,0.0,0,,,,,,Static,main
bdg2,patchtst,1,refit,cosa_global,0.1878209154608748,0.2829615472203878,0.2115402672566757,0.319244193409723,11.21268877240319,11.365170279783122,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,patchtst,1,refit,fac_global,0.1861500993050519,0.2821520283871747,0.2115402672566757,0.319244193409723,12.00252239485746,11.61874382941198,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,patchtst,1,refit,proposed_global,0.1879603928581101,0.2875929222652045,0.2115402672566757,0.319244193409723,11.146754565623471,9.914439102701769,8176,,,,,,Proposed,main
bdg2,patchtst,1,refit,static,0.2115402672566757,0.319244193409723,0.2115402672566757,0.319244193409723,0.0,0.0,0,,,,,,Static,main
bdg2,patchtst,2,refit,cosa_global,0.1898129680101518,0.284721006992889,0.2042283493221908,0.3035693631887782,7.058462431822921,6.208912519333554,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2,patchtst,2,refit,fac_global,0.1862092333946055,0.2826654912398702,0.2042283493221908,0.3035693631887782,8.823023829643894,6.886028197749539,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2,patchtst,2,refit,proposed_global,0.1859157489609771,0.2840217131588963,0.2042283493221908,0.3035693631887782,8.966727891593395,6.439269702498263,8176,,,,,,Proposed,main
bdg2,patchtst,2,refit,static,0.2042283493221908,0.3035693631887782,0.2042283493221908,0.3035693631887782,0.0,0.0,0,,,,,,Static,main
bdg2_fox,dlinear,0,legacy,static,0.2372526588699503,0.3171059109380039,0.2372526588699503,0.3171059109380039,0.0,0.0,0,,,,,,Static,main
bdg2_fox,dlinear,0,legacy,proposed_global,0.2087642744310804,0.2987169197747036,0.2372526588699503,0.3171059109380039,12.007614403379884,5.799006114047312,8176,,,,,,Proposed,main
bdg2_fox,dlinear,0,refit,static,0.2351892860078212,0.3105632038170231,0.2351892860078212,0.3105632038170231,0.0,0.0,0,,,,,,Static,main
bdg2_fox,dlinear,0,refit,proposed_global,0.2092824496831106,0.2981701790019992,0.2351892860078212,0.3105632038170231,11.015313139667892,3.9905000536784585,8176,,,,,,Proposed,main
bdg2_fox,dlinear,1,legacy,static,0.2381683133851615,0.3188474879185776,0.2381683133851615,0.3188474879185776,0.0,0.0,0,,,,,,Static,main
bdg2_fox,dlinear,1,legacy,proposed_global,0.2096845266491115,0.3000555727237721,0.2381683133851615,0.3188474879185776,11.959519858540746,5.893700250699263,8176,,,,,,Proposed,main
bdg2_fox,dlinear,1,refit,static,0.2385137057040893,0.3185297449935427,0.2385137057040893,0.3185297449935427,0.0,0.0,0,,,,,,Static,main
bdg2_fox,dlinear,1,refit,proposed_global,0.2084160610613698,0.2993241960622907,0.2385137057040893,0.3185297449935427,12.618832345030938,6.02943657008902,8176,,,,,,Proposed,main
bdg2_fox,dlinear,2,legacy,static,0.2393939464392653,0.3222495356018403,0.2393939464392653,0.3222495356018403,0.0,0.0,0,,,,,,Static,main
bdg2_fox,dlinear,2,legacy,proposed_global,0.2095058336029064,0.3006221691080649,0.2393939464392653,0.3222495356018403,12.484907526240042,6.711372431734841,8176,,,,,,Proposed,main
bdg2_fox,dlinear,2,refit,static,0.2363967731895128,0.3155418242591663,0.2363967731895128,0.3155418242591663,0.0,0.0,0,,,,,,Static,main
bdg2_fox,dlinear,2,refit,proposed_global,0.2086939153122755,0.2987083691569643,0.2363967731895128,0.3155418242591663,11.718796963031608,5.334777772082622,8176,,,,,,Proposed,main
bdg2_fox,patchtst,0,legacy,static,0.1902763574626706,0.2979829077263204,0.1902763574626706,0.2979829077263204,0.0,0.0,0,,,,,,Static,main
bdg2_fox,patchtst,0,legacy,proposed_global,0.1771020804892014,0.2850419118517323,0.1902763574626706,0.2979829077263204,6.923759288409603,4.3428651573779735,8176,,,,,,Proposed,main
bdg2_fox,patchtst,0,refit,static,0.178914805926664,0.2891902672104119,0.178914805926664,0.2891902672104119,0.0,0.0,0,,,,,,Static,main
bdg2_fox,patchtst,0,refit,proposed_global,0.1712181186783261,0.2806231796190728,0.178914805926664,0.2891902672104119,4.301872731255529,2.9624398061452677,8176,,,,,,Proposed,main
bdg2_fox,patchtst,1,legacy,static,0.1845938965389207,0.2940718444077863,0.1845938965389207,0.2940718444077863,0.0,0.0,0,,,,,,Static,main
bdg2_fox,patchtst,1,legacy,proposed_global,0.1698132026221985,0.2786373438826034,0.1845938965389207,0.2940718444077863,8.007141186060707,5.248547529691416,8176,,,,,,Proposed,main
bdg2_fox,patchtst,1,refit,static,0.1774665404722834,0.2872662049268533,0.1774665404722834,0.2872662049268533,0.0,0.0,0,,,,,,Static,main
bdg2_fox,patchtst,1,refit,proposed_global,0.1655530911480587,0.272232354808405,0.1774665404722834,0.2872662049268533,6.713067878891432,5.233421077942813,8176,,,,,,Proposed,main
bdg2_fox,patchtst,2,legacy,static,0.1835186399890558,0.2927541421756142,0.1835186399890558,0.2927541421756142,0.0,0.0,0,,,,,,Static,main
bdg2_fox,patchtst,2,legacy,proposed_global,0.1738318424625394,0.2806784692846151,0.1835186399890558,0.2927541421756142,5.278372555013511,4.1248512493310185,8176,,,,,,Proposed,main
bdg2_fox,patchtst,2,refit,static,0.1754773751672312,0.2859294277113035,0.1754773751672312,0.2859294277113035,0.0,0.0,0,,,,,,Static,main
bdg2_fox,patchtst,2,refit,proposed_global,0.1710311257446108,0.2753212425836569,0.1754773751672312,0.2859294277113035,2.53380210319597,3.710071122290148,8176,,,,,,Proposed,main
bdg2_panther,dlinear,0,legacy,static,0.0778961183824501,0.1785384359146622,0.0778961183824501,0.1785384359146622,0.0,0.0,0,,,,,,Static,main
bdg2_panther,dlinear,0,legacy,proposed_global,0.0669031807768378,0.1638474589815462,0.0778961183824501,0.1785384359146622,14.112304738523452,8.228467364942038,8176,,,,,,Proposed,main
bdg2_panther,dlinear,0,refit,static,0.0773265981251636,0.177811826713068,0.0773265981251636,0.177811826713068,0.0,0.0,0,,,,,,Static,main
bdg2_panther,dlinear,0,refit,proposed_global,0.0664986879967471,0.1631922170607847,0.0773265981251636,0.177811826713068,14.00282747585777,8.221955717194607,8176,,,,,,Proposed,main
bdg2_panther,dlinear,1,legacy,static,0.0783383119311524,0.1793496516915571,0.0783383119311524,0.1793496516915571,0.0,0.0,0,,,,,,Static,main
bdg2_panther,dlinear,1,legacy,proposed_global,0.0664120899237262,0.163105464044486,0.0783383119311524,0.1793496516915571,15.223996679820628,9.057273038370662,8176,,,,,,Proposed,main
bdg2_panther,dlinear,1,refit,static,0.0766093468180305,0.1766298462537482,0.0766093468180305,0.1766298462537482,0.0,0.0,0,,,,,,Static,main
bdg2_panther,dlinear,1,refit,proposed_global,0.0665592305606879,0.1630483813368107,0.0766093468180305,0.1766298462537482,13.118655457557416,7.689224219459612,8176,,,,,,Proposed,main
bdg2_panther,dlinear,2,legacy,static,0.0805036916586102,0.1821439269362954,0.0805036916586102,0.1821439269362954,0.0,0.0,0,,,,,,Static,main
bdg2_panther,dlinear,2,legacy,proposed_global,0.0666217241149721,0.1635094953788221,0.0805036916586102,0.1821439269362954,17.24388938895739,10.23060821785765,8176,,,,,,Proposed,main
bdg2_panther,dlinear,2,refit,static,0.0766935526463754,0.1770248197118518,0.0766935526463754,0.1770248197118518,0.0,0.0,0,,,,,,Static,main
bdg2_panther,dlinear,2,refit,proposed_global,0.066332979755961,0.1627458583050515,0.0766935526463754,0.1770248197118518,13.509053281422146,8.06607877361072,8176,,,,,,Proposed,main
bdg2_panther,patchtst,0,legacy,static,0.0735923416645027,0.1729121559470561,0.0735923416645027,0.1729121559470561,0.0,0.0,0,,,,,,Static,main
bdg2_panther,patchtst,0,legacy,proposed_global,0.0678908211340164,0.1653554297347294,0.0735923416645027,0.1729121559470561,7.747437303298133,4.370268921197473,8176,,,,,,Proposed,main
bdg2_panther,patchtst,0,refit,static,0.0810435353678488,0.1890732648971033,0.0810435353678488,0.1890732648971033,0.0,0.0,0,,,,,,Static,main
bdg2_panther,patchtst,0,refit,proposed_global,0.0668078320023271,0.1645044430852842,0.0810435353678488,0.1890732648971033,17.565501431924446,12.99433942984477,8176,,,,,,Proposed,main
bdg2_panther,patchtst,1,legacy,static,0.0747446557941097,0.1751959008725725,0.0747446557941097,0.1751959008725725,0.0,0.0,0,,,,,,Static,main
bdg2_panther,patchtst,1,legacy,proposed_global,0.0676535763917048,0.165610677432609,0.0747446557941097,0.1751959008725725,9.487072121835494,5.471145952744239,8176,,,,,,Proposed,main
bdg2_panther,patchtst,1,refit,static,0.072169150618005,0.1696844123948982,0.072169150618005,0.1696844123948982,0.0,0.0,0,,,,,,Static,main
bdg2_panther,patchtst,1,refit,proposed_global,0.0664816642004512,0.1625680258115187,0.072169150618005,0.1696844123948982,7.880772281300574,4.193895292407779,8176,,,,,,Proposed,main
bdg2_panther,patchtst,2,legacy,static,0.0729775293055062,0.1719463960494782,0.0729775293055062,0.1719463960494782,0.0,0.0,0,,,,,,Static,main
bdg2_panther,patchtst,2,legacy,proposed_global,0.0672268852429438,0.1644349163286583,0.0729775293055062,0.1719463960494782,7.880020216207195,4.3685008196731605,8176,,,,,,Proposed,main
bdg2_panther,patchtst,2,refit,static,0.076768485190991,0.1830177645667254,0.076768485190991,0.1830177645667254,0.0,0.0,0,,,,,,Static,main
bdg2_panther,patchtst,2,refit,proposed_global,0.0675319036982664,0.1656093661379093,0.076768485190991,0.1830177645667254,12.031736030410256,9.511862670833416,8176,,,,,,Proposed,main
bdg2_fox,dlinear,2,legacy,cosa_global,0.1980610129655332,0.288528656298,0.2393939464392653,0.3222495356018403,17.2656552467246,10.464213467635409,152156,0.01,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,dlinear,2,legacy,fac_global,0.2067326402652109,0.2960944273073066,0.2393939464392653,0.3222495356018403,13.643330025615608,8.116414580919674,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,dlinear,2,refit,cosa_global,0.1993687213510703,0.2885028717744218,0.2363967731895128,0.3155418242591663,15.66351830393139,8.569055005062143,152156,0.01,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,dlinear,2,refit,fac_global,0.2066424040816467,0.2952076722297902,0.2363967731895128,0.3155418242591663,12.586622358001833,6.444201835086972,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,dlinear,0,legacy,cosa_global,0.1980936173022443,0.2876511360038968,0.2372526588699503,0.3171059109380039,16.505206624120905,9.288623743083004,152156,0.01,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,dlinear,0,legacy,fac_global,0.2058817579291793,0.2947516070163696,0.2372526588699503,0.3171059109380039,13.222570861878893,7.049475632765711,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,dlinear,0,refit,cosa_global,0.2004190593349036,0.2882900403700473,0.2351892860078212,0.3105632038170231,14.783933087734836,7.171861692957893,152156,0.01,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,dlinear,0,refit,fac_global,0.2070065481007814,0.2951106684427392,0.2351892860078212,0.3105632038170231,11.983002451099134,4.975649138198679,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,dlinear,1,legacy,cosa_global,0.2012434435700273,0.2914065902725145,0.2381683133851615,0.3188474879185776,15.503686989385502,8.606276883407848,152156,0.01,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,dlinear,1,legacy,fac_global,0.2065388168201419,0.2960298376854823,0.2381683133851615,0.3188474879185776,13.280312613991164,7.156289792981574,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,dlinear,1,refit,cosa_global,0.1984677711742916,0.288679169684285,0.2385137057040893,0.3185297449935427,16.789783384389867,9.371361946075972,152156,0.01,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,dlinear,1,refit,fac_global,0.2062244869843011,0.295337926305843,0.2385137057040893,0.3185297449935427,13.537678526469076,7.280895756900141,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,patchtst,0,legacy,cosa_global,0.1707562410250093,0.2766582548923075,0.1902763574626706,0.2979829077263204,10.25882390117272,7.156334232968254,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,patchtst,0,legacy,fac_global,0.1664876107061415,0.2739111566224737,0.1902763574626706,0.2979829077263204,12.502208405579829,8.078232166911803,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,patchtst,0,refit,cosa_global,0.1612352961046289,0.2688855363547002,0.178914805926664,0.2891902672104119,9.881524187149637,7.021235898280831,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,patchtst,0,refit,fac_global,0.1611556549114729,0.2700153609691866,0.178914805926664,0.2891902672104119,9.926037659773378,6.630550338429552,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,dlinear,0,legacy,cosa_global,0.0716122323851463,0.1703345831646726,0.0778961183824501,0.1785384359146622,8.067007866106424,4.595006508240552,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,dlinear,0,legacy,fac_global,0.0708846943894389,0.1694292004638126,0.0778961183824501,0.1785384359146622,9.000992781934137,5.102114513428157,45216,0.005,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,dlinear,0,refit,cosa_global,0.0713962548250707,0.1699745548832952,0.0773265981251636,0.177811826713068,7.669215307382149,4.407621233440029,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,dlinear,0,refit,fac_global,0.0707489145194773,0.1693227684904534,0.0773265981251636,0.177811826713068,8.506366198910609,4.774180873982736,45216,0.005,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,patchtst,1,legacy,cosa_global,0.1629093753357022,0.2673559942307175,0.1845938965389207,0.2940718444077863,11.747149613176076,9.084803827741547,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,patchtst,1,legacy,fac_global,0.1597335072474042,0.2673657142706848,0.1845938965389207,0.2940718444077863,13.46761174537252,9.081498499417162,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,patchtst,1,refit,cosa_global,0.1567184249026326,0.262458863523719,0.1774665404722834,0.2872662049268533,11.691283052250167,8.635663011404693,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,patchtst,1,refit,fac_global,0.1553188620757414,0.2618094838227447,0.1774665404722834,0.2872662049268533,12.479917813014984,8.861718039750144,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,patchtst,2,legacy,cosa_global,0.1640859387416244,0.2685117789761947,0.1835186399890558,0.2927541421756142,10.588952298573185,8.280792551477301,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,patchtst,2,legacy,fac_global,0.1618809840524724,0.2693627708618384,0.1835186399890558,0.2927541421756142,11.790440435845518,7.990107719720685,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_fox,patchtst,2,refit,cosa_global,0.1580279559797713,0.2636887356389206,0.1754773751672312,0.2859294277113035,9.94397093689744,7.778385124751419,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_fox,patchtst,2,refit,fac_global,0.1581385470998826,0.2651442056205648,0.1754773751672312,0.2859294277113035,9.880947928942174,7.269353930133093,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,dlinear,1,legacy,cosa_global,0.0722165550356924,0.1714094134275632,0.0783383119311524,0.1793496516915571,7.814512139143526,4.4272392999398775,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,dlinear,1,legacy,fac_global,0.0709828334009643,0.1700130351198645,0.0783383119311524,0.1793496516915571,9.389375835226575,5.205818067463874,45216,0.005,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,dlinear,1,refit,cosa_global,0.0708434991175349,0.1687501897549347,0.0766093468180305,0.1766298462537482,7.526297951855943,4.461112697507219,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,dlinear,1,refit,fac_global,0.0698426823751554,0.1673935051425664,0.0766093468180305,0.1766298462537482,8.832687816733277,5.229207468092733,45216,0.005,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,dlinear,2,legacy,cosa_global,0.0721355966130934,0.1710930613087193,0.0805036916586102,0.1821439269362954,10.394672434406072,6.06710627878424,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,dlinear,2,legacy,fac_global,0.0712771076382007,0.1707360260545181,0.0805036916586102,0.1821439269362954,11.461069461927831,6.263124482743343,45216,0.005,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,dlinear,2,refit,cosa_global,0.0710069255361776,0.1695900091034183,0.0766935526463754,0.1770248197118518,7.41473945850204,4.1998690469141176,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,dlinear,2,refit,fac_global,0.0700255818292514,0.1683489077586759,0.0766935526463754,0.1770248197118518,8.694304262927021,4.900957937591999,45216,0.005,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,patchtst,1,legacy,cosa_global,0.0699133244247338,0.1665037654509368,0.0747446557941097,0.1751959008725725,6.46378168184254,4.961380590723897,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,patchtst,1,legacy,fac_global,0.068177087064065,0.1644190643181685,0.0747446557941097,0.1751959008725725,8.78667332168277,6.151306338064644,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,patchtst,1,refit,cosa_global,0.0692709901641268,0.1649848154771837,0.072169150618005,0.1696844123948982,4.015788503897333,2.7696102732037158,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,patchtst,1,refit,fac_global,0.0664427232386287,0.1618454835588787,0.072169150618005,0.1696844123948982,7.934730186429151,4.619710629504548,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,patchtst,0,legacy,cosa_global,0.0690414325834939,0.1656193033604858,0.0735923416645027,0.1729121559470561,6.183943842629269,4.217663325419007,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,patchtst,0,legacy,fac_global,0.0670870854967981,0.1624958141651184,0.0735923416645027,0.1729121559470561,8.839583060641154,6.024065644712118,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,patchtst,0,refit,cosa_global,0.0676481687793105,0.1643251594386674,0.0810435353678488,0.1890732648971033,16.528605924874828,13.089161744736488,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,patchtst,0,refit,fac_global,0.0663661745547934,0.1616558390321657,0.0810435353678488,0.1890732648971033,18.1104646366133,14.500953310272925,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,patchtst,2,legacy,cosa_global,0.0685318053128705,0.1646152032769052,0.0729775293055062,0.1719463960494782,6.091908063952989,4.263650149703291,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,patchtst,2,legacy,fac_global,0.0673783362184852,0.1628829474707959,0.0729775293055062,0.1719463960494782,7.672489244711389,5.271089587753963,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
bdg2_panther,patchtst,2,refit,cosa_global,0.069370009073908,0.1668949192859725,0.076768485190991,0.1830177645667254,9.637387137021758,8.809442798584088,152156,0.005,50460.0,101044.0,80.0,44.0,COSA,main
bdg2_panther,patchtst,2,refit,fac_global,0.0666304756876016,0.1627087946256196,0.076768485190991,0.1830177645667254,13.205952257840202,11.096720577472418,45216,0.01,14888.0,29800.0,0.0,0.0,FAC,main
ETTh1,dlinear,0,legacy,,0.393307792153758,0.4019782490980896,,,0.5726636640466465,0.4156151252824536,16648608,,,,,,$\delta$-Adapter,main
ETTh1,dlinear,0,refit,,0.396987465083687,0.4054150808356088,,,0.7094088360217965,0.6059421915823537,16648608,,,,,,$\delta$-Adapter,main
ETTh1,dlinear,1,legacy,,0.3956045758604228,0.4037452067390708,,,0.7959320812161774,0.5953239755234763,16648608,,,,,,$\delta$-Adapter,main
ETTh1,dlinear,1,refit,,0.3976334852310627,0.4040554797508596,,,0.4954137592952823,0.4996994167420832,16648608,,,,,,$\delta$-Adapter,main
ETTh1,dlinear,2,legacy,,0.3921782966297339,0.4002594425818193,,,0.4888198880107275,0.3778843593030934,16648608,,,,,,$\delta$-Adapter,main
ETTh1,dlinear,2,refit,,0.3873990113912697,0.39698385921345,,,0.4932957702399099,0.4069622018635921,16648608,,,,,,$\delta$-Adapter,main
ETTh1,patchtst,0,legacy,,0.4262310564679273,0.433492208723437,,,0.734357860657775,0.7547126102628088,16648608,,,,,,$\delta$-Adapter,main
ETTh1,patchtst,0,refit,,0.4177452778493935,0.4272206076625759,,,0.7897887254490366,0.6422810221417774,16648608,,,,,,$\delta$-Adapter,main
ETTh1,patchtst,1,legacy,,0.4523284637083311,0.4439654220512812,,,0.715688264500236,0.6811459218638349,16648608,,,,,,$\delta$-Adapter,main
ETTh1,patchtst,1,refit,,0.4294039536418976,0.4306943275990015,,,0.7723245304412929,0.6688840062962997,16648608,,,,,,$\delta$-Adapter,main
ETTh1,patchtst,2,legacy,,0.4560853626344381,0.4475969175224087,,,1.2842607756938684,1.2447608524712606,16648608,,,,,,$\delta$-Adapter,main
ETTh1,patchtst,2,refit,,0.4229362696683623,0.4353465903668264,,,0.725995783947464,0.9032508203659306,16648608,,,,,,$\delta$-Adapter,main
ETTh2,dlinear,0,legacy,,0.1387982595546801,0.249487615831462,,,1.9440954200326543,1.4603426767142105,16648608,,,,,,$\delta$-Adapter,main
ETTh2,dlinear,0,refit,,0.1518062611357278,0.2667182327803312,,,3.606369382057984,2.5074367801483755,16648608,,,,,,$\delta$-Adapter,main
ETTh2,dlinear,1,legacy,,0.1360254904559062,0.2451397285185975,,,0.6578182238848318,0.5232296889192689,16648608,,,,,,$\delta$-Adapter,main
ETTh2,dlinear,1,refit,,0.1384550426108099,0.2497184036245172,,,1.8499345890524377,1.4225983554546962,16648608,,,,,,$\delta$-Adapter,main
ETTh2,dlinear,2,legacy,,0.1416883553570641,0.2533607727714869,,,1.9226442594376003,1.2876749112464392,16648608,,,,,,$\delta$-Adapter,main
ETTh2,dlinear,2,refit,,0.1460774329424108,0.2581861787911077,,,2.9556046791970325,1.9204296638127396,16648608,,,,,,$\delta$-Adapter,main
ETTh2,patchtst,0,legacy,,0.1795432668283972,0.2860712899171748,,,2.7021955878378634,1.7640425582538644,16648608,,,,,,$\delta$-Adapter,main
ETTh2,patchtst,0,refit,,0.1504333166827316,0.2613469851228663,,,2.2680060970544424,1.7222668943914554,16648608,,,,,,$\delta$-Adapter,main
ETTh2,patchtst,1,legacy,,0.1794529325490796,0.2927154293112913,,,2.8993864859355734,2.631001610927597,16648608,,,,,,$\delta$-Adapter,main
ETTh2,patchtst,1,refit,,0.1603145382301475,0.2913784175989621,,,3.661492637759267,3.3777499104035718,16648608,,,,,,$\delta$-Adapter,main
ETTh2,patchtst,2,legacy,,0.2257905693544554,0.347325942823298,,,3.3295379973033223,2.851965013564395,16648608,,,,,,$\delta$-Adapter,main
ETTh2,patchtst,2,refit,,0.1556650668538309,0.2624889753934012,,,2.700510695454672,1.800188790878399,16648608,,,,,,$\delta$-Adapter,main
ETTm1,dlinear,0,legacy,,0.2575019658420859,0.3328037933303594,,,2.281574012984211,1.7980075570138587,16648608,,,,,,$\delta$-Adapter,main
ETTm1,dlinear,0,refit,,0.258018240852953,0.3333097306816674,,,2.265960852062709,1.7131984880076945,16648608,,,,,,$\delta$-Adapter,main
ETTm1,dlinear,1,legacy,,0.2565177630049245,0.3319635397126859,,,2.2255441362470263,1.6866903509432762,16648608,,,,,,$\delta$-Adapter,main
ETTm1,dlinear,1,refit,,0.2647255171252182,0.3407642991143954,,,2.4685828692421974,1.828837672354644,16648608,,,,,,$\delta$-Adapter,main
ETTm1,dlinear,2,legacy,,0.255313483270671,0.3303144993094571,,,2.283492663044417,1.8624125201039727,16648608,,,,,,$\delta$-Adapter,main
ETTm1,dlinear,2,refit,,0.2499194279976461,0.3273248855363031,,,2.1231194072605764,1.9391778879209287,16648608,,,,,,$\delta$-Adapter,main
ETTm1,patchtst,0,legacy,,0.3104987693165467,0.3582899038781305,,,1.4142706886253742,1.1689087944315668,16648608,,,,,,$\delta$-Adapter,main
ETTm1,patchtst,0,refit,,0.3149589248733455,0.3548068435394834,,,1.664756353774699,1.3963945520593768,16648608,,,,,,$\delta$-Adapter,main
ETTm1,patchtst,1,legacy,,0.32311995653686,0.3663190325437553,,,2.6650810393980984,2.2505894549918137,16648608,,,,,,$\delta$-Adapter,main
ETTm1,patchtst,1,refit,,0.3046684301278548,0.3557254872000104,,,2.2260086383570576,2.070835616560973,16648608,,,,,,$\delta$-Adapter,main
ETTm1,patchtst,2,legacy,,0.3152691098340872,0.356135354897777,,,1.9384073524451595,1.460845325567406,16648608,,,,,,$\delta$-Adapter,main
ETTm1,patchtst,2,refit,,0.2947839977436645,0.3417971093649936,,,1.6885560662013854,1.5316000526794604,16648608,,,,,,$\delta$-Adapter,main
ETTm2,dlinear,0,legacy,,0.0949237492742173,0.2040739765360779,,,2.2549565437192,2.0430393937046154,16648608,,,,,,$\delta$-Adapter,main
ETTm2,dlinear,0,refit,,0.0988404757053501,0.2102366291447294,,,3.125736607183072,2.2844030731063225,16648608,,,,,,$\delta$-Adapter,main
ETTm2,dlinear,1,legacy,,0.0947127553679248,0.2029836429611229,,,1.9913089826337105,1.5609201085667546,16648608,,,,,,$\delta$-Adapter,main
ETTm2,dlinear,1,refit,,0.1005343423497034,0.2125873045849928,,,3.0860522829601167,2.132332656008673,16648608,,,,,,$\delta$-Adapter,main
ETTm2,dlinear,2,legacy,,0.0940522758516755,0.2023500739340741,,,1.9658932388741943,1.6630368689796504,16648608,,,,,,$\delta$-Adapter,main
ETTm2,dlinear,2,refit,,0.0997920649434774,0.2111270355448634,,,3.231839604276354,2.3824372736188426,16648608,,,,,,$\delta$-Adapter,main
ETTm2,patchtst,0,legacy,,0.1155335784654005,0.2251786410962936,,,4.932691121307686,3.8070012523315433,16648608,,,,,,$\delta$-Adapter,main
ETTm2,patchtst,0,refit,,0.1221334914768243,0.2337649250059759,,,4.913420018935932,3.690409675893447,16648608,,,,,,$\delta$-Adapter,main
ETTm2,patchtst,1,legacy,,0.1057006541137677,0.2147141004120819,,,2.675441099521081,1.9132679522171123,16648608,,,,,,$\delta$-Adapter,main
ETTm2,patchtst,1,refit,,0.1082892286691786,0.222611460045039,,,4.2301782567595865,3.785092140078816,16648608,,,,,,$\delta$-Adapter,main
ETTm2,patchtst,2,legacy,,0.1137863870723187,0.2279144432660217,,,3.6636725536435377,3.2882191627178203,16648608,,,,,,$\delta$-Adapter,main
ETTm2,patchtst,2,refit,,0.1064870748215012,0.224231864715887,,,4.626736326229497,4.361506172730978,16648608,,,,,,$\delta$-Adapter,main
appliances,dlinear,0,legacy,,0.2004438368282671,0.2567012994668097,,,13.813224138470092,10.88864001700056,44692608,,,,,,$\delta$-Adapter,main
appliances,dlinear,0,refit,,0.1950413166507643,0.2527214547278241,,,11.933738968185905,8.993382625671998,44692608,,,,,,$\delta$-Adapter,main
appliances,dlinear,1,legacy,,0.1994418053535043,0.2573446698355151,,,14.717460748055466,12.099371654307411,44692608,,,,,,$\delta$-Adapter,main
appliances,dlinear,1,refit,,0.1953199653800682,0.2509941889951767,,,11.865884622877733,8.71036171060081,44692608,,,,,,$\delta$-Adapter,main
appliances,dlinear,2,legacy,,0.207732550921871,0.2659883613170007,,,15.762991323521469,12.558626385417316,44692608,,,,,,$\delta$-Adapter,main
appliances,dlinear,2,refit,,0.1984283571082986,0.2550745568508367,,,12.943253397368014,10.280578683885643,44692608,,,,,,$\delta$-Adapter,main
appliances,patchtst,0,legacy,,0.3471679388132696,0.3351265300231243,,,17.639007472664293,10.345176675770562,44692608,,,,,,$\delta$-Adapter,main
appliances,patchtst,0,refit,,0.3608320979037167,0.3349321162718078,,,23.15672045592025,14.837162954392824,44692608,,,,,,$\delta$-Adapter,main
appliances,patchtst,1,legacy,,0.3691923142333728,0.3468094085254827,,,17.739759715250358,10.879542821767052,44692608,,,,,,$\delta$-Adapter,main
appliances,patchtst,1,refit,,0.3214394727106957,0.3231635257297323,,,25.33282282092787,17.188263242810265,44692608,,,,,,$\delta$-Adapter,main
appliances,patchtst,2,legacy,,0.3485119230136128,0.3359496924599394,,,20.775317868320155,13.009707895693731,44692608,,,,,,$\delta$-Adapter,main
appliances,patchtst,2,refit,,0.3384022415258012,0.3315346288359977,,,20.444278376399627,13.121113191543888,44692608,,,,,,$\delta$-Adapter,main
bdg2,dlinear,0,legacy,,0.2023578921695705,0.2853297339654477,,,6.71730730878537,6.849315254881905,28456608,,,,,,$\delta$-Adapter,main
bdg2,dlinear,0,refit,,0.2028421273231284,0.2830916434754627,,,5.29863323916846,4.378913062060375,28456608,,,,,,$\delta$-Adapter,main
bdg2,dlinear,1,legacy,,0.2058124493062666,0.2912527270251512,,,8.893867732159311,9.8763392218566,28456608,,,,,,$\delta$-Adapter,main
bdg2,dlinear,1,refit,,0.2071320814232695,0.2884442807579861,,,5.417462166973386,6.716615250514191,28456608,,,,,,$\delta$-Adapter,main
bdg2,dlinear,2,legacy,,0.2056079016620112,0.2851501579144961,,,6.232382450799035,8.104230917268785,28456608,,,,,,$\delta$-Adapter,main
bdg2,dlinear,2,refit,,0.2057490394463883,0.2882141973723058,,,6.572605810392229,7.582295557025587,28456608,,,,,,$\delta$-Adapter,main
bdg2,patchtst,0,legacy,,0.1983292432648061,0.2973282010436049,,,9.982250049428687,7.690991057314256,28456608,,,,,,$\delta$-Adapter,main
bdg2,patchtst,0,refit,,0.1861592312104302,0.2808709121126179,,,7.200346910034739,6.380373203087631,28456608,,,,,,$\delta$-Adapter,main
bdg2,patchtst,1,legacy,,0.2033282952919914,0.2999699473181656,,,8.61911664847318,6.213841586045888,28456608,,,,,,$\delta$-Adapter,main
bdg2,patchtst,1,refit,,0.1899574642593623,0.2872486166298154,,,10.20269250729725,10.022289344772506,28456608,,,,,,$\delta$-Adapter,main
bdg2,patchtst,2,legacy,,0.1971360888811452,0.2940934034879461,,,9.587461305396062,7.81246849813344,28456608,,,,,,$\delta$-Adapter,main
bdg2,patchtst,2,refit,,0.1898508856813808,0.2841961408325884,,,7.039896120458822,6.381810783765518,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,dlinear,0,legacy,,0.2013943803320062,0.2832397133678044,,,15.113962772320178,10.67977492757004,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,dlinear,0,refit,,0.2027477801905814,0.2826940736633153,,,13.793785579229532,8.973738617833071,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,dlinear,1,legacy,,0.2029151794774135,0.2854058416782328,,,14.80177333696664,10.488289074707902,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,dlinear,1,refit,,0.2027324701679582,0.2840687387406479,,,15.00175238588718,10.81877180845181,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,dlinear,2,legacy,,0.2023014269368157,0.2853638083577698,,,15.494343133634803,11.44632440669988,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,dlinear,2,refit,,0.2023308106396136,0.2833652343816588,,,14.410502347504316,10.19725038132493,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,patchtst,0,legacy,,0.172036016032848,0.2784708009724346,,,9.586236394819103,6.548062404910326,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,patchtst,0,refit,,0.1614634323770593,0.2696594460908023,,,9.754013067402544,6.753623248807061,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,patchtst,1,legacy,,0.1653408060012856,0.2718347299776161,,,10.429971358005153,7.56179649736689,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,patchtst,1,refit,,0.1582211563107451,0.2650006755716338,,,10.84451418860224,7.750834930579098,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,patchtst,2,legacy,,0.1639411385940481,0.2696936451548878,,,10.667854445834635,7.877086503149511,28456608,,,,,,$\delta$-Adapter,main
bdg2_fox,patchtst,2,refit,,0.1579570900653475,0.2640953449868099,,,9.984355581559612,7.636178933823812,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,dlinear,0,legacy,,0.0723782094752012,0.1699646957859057,,,7.083676339503031,4.80218171780924,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,dlinear,0,refit,,0.0725438419899794,0.1702237896621185,,,6.185137134110896,4.267453516010599,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,dlinear,1,legacy,,0.0730689044481341,0.1713439987086769,,,6.726475658103626,4.463712590113178,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,dlinear,1,refit,,0.072405209219317,0.1697309662102814,,,5.487760662807295,3.905840484940348,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,dlinear,2,legacy,,0.0738299784640255,0.1723142039440535,,,8.289946780187085,5.396678965683998,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,dlinear,2,refit,,0.0715484673549537,0.169074633896049,,,6.708628188271659,4.491000656712196,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,patchtst,0,legacy,,0.0694650918230965,0.1652310212985081,,,5.608259973873031,4.442217845516804,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,patchtst,0,refit,,0.0680207448273109,0.1639265343393904,,,16.068882584439002,13.29999276809344,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,patchtst,1,legacy,,0.0697824877856381,0.1658988003798649,,,6.638826489669436,5.306688367937218,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,patchtst,1,refit,,0.0682854811098495,0.1628923681762225,,,5.3813429628845615,4.002750825967971,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,patchtst,2,legacy,,0.0689717925184315,0.1643381636100322,,,5.489000278846746,4.424769936589268,28456608,,,,,,$\delta$-Adapter,main
bdg2_panther,patchtst,2,refit,,0.068615134727229,0.1641003302300832,,,10.620699944094758,10.336392416018835,28456608,,,,,,$\delta$-Adapter,main
ETTh1,dlinear,0,legacy,,0.3933844850897944,0.3994546857317975,,,0.5532758601485388,1.040792000121871,488432,,,,,,OMPB,main
ETTh1,dlinear,1,legacy,,0.3913555984339978,0.3978962771680016,,,1.861429982193874,2.035368190036879,488432,,,,,,OMPB,main
ETTh1,dlinear,2,legacy,,0.3912418902821405,0.3978478393545572,,,0.72642329828142,0.9781175831243384,488432,,,,,,OMPB,main
ETTh1,patchtst,0,legacy,,0.40298024770511,0.416300500939236,,,6.149276429065232,4.690644895615471,488432,,,,,,OMPB,main
ETTh1,patchtst,1,legacy,,0.4078574019903946,0.4190809200688558,,,10.476910714695851,6.248021400094506,488432,,,,,,OMPB,main
ETTh1,patchtst,2,legacy,,0.4066003944978782,0.4172147617599543,,,11.99485491069382,7.948106967423985,488432,,,,,,OMPB,main
ETTh2,dlinear,0,legacy,,0.1401332231576847,0.2495607974540997,,,1.0009923574011204,1.4314382680001847,488432,,,,,,OMPB,main
ETTh2,dlinear,1,legacy,,0.1367761864291446,0.2457912183702738,,,0.1095696891278419,0.2588575827460082,488432,,,,,,OMPB,main
ETTh2,dlinear,2,legacy,,0.141683683254857,0.2505296841394104,,,1.9258783108814792,2.3907002073393917,488432,,,,,,OMPB,main
ETTh2,patchtst,0,legacy,,0.1477348386454963,0.25826407976465,,,19.939768896316263,11.31294875540496,488432,,,,,,OMPB,main
ETTh2,patchtst,1,legacy,,0.1482665578601431,0.2601623643650982,,,19.774096041027512,13.459468479800584,488432,,,,,,OMPB,main
ETTh2,patchtst,2,legacy,,0.1520851682554626,0.2654873518137712,,,34.885927605180925,25.7424471871891,488432,,,,,,OMPB,main
ETTm1,dlinear,0,legacy,,0.2580969397795133,0.3331497668663963,,,2.055789652548068,1.695919506179533,488432,,,,,,OMPB,main
ETTm1,dlinear,1,legacy,,0.2569117189219735,0.3321249141561794,,,2.075383675729392,1.6388981878450282,488432,,,,,,OMPB,main
ETTm1,dlinear,2,legacy,,0.2546719786687642,0.3288393264662906,,,2.5290166688113347,2.30069150648472,488432,,,,,,OMPB,main
ETTm1,patchtst,0,legacy,,0.2882283539910317,0.350023890312497,,,8.485297545723158,3.449015299719693,488432,,,,,,OMPB,main
ETTm1,patchtst,1,legacy,,0.2872231702774535,0.3495514294141713,,,13.478435989533487,6.724895119068108,488432,,,,,,OMPB,main
ETTm1,patchtst,2,legacy,,0.2741573716281953,0.3380891711023691,,,14.725840054306383,6.454047128879958,488432,,,,,,OMPB,main
ETTm2,dlinear,0,legacy,,0.0959948045446418,0.2053880016001759,,,1.1520677013359235,1.4122980144049668,488432,,,,,,OMPB,main
ETTm2,dlinear,1,legacy,,0.0955498862600892,0.2041896590544049,,,1.1250465385466812,0.9760497573154892,488432,,,,,,OMPB,main
ETTm2,dlinear,2,legacy,,0.0950118806379553,0.2036341993184829,,,0.965662279923274,1.0389847590537626,488432,,,,,,OMPB,main
ETTm2,patchtst,0,legacy,,0.1015623141110124,0.2085338760207023,,,16.42900692357676,10.91739972652298,488432,,,,,,OMPB,main
ETTm2,patchtst,1,legacy,,0.1012104199224423,0.2102925006706902,,,6.809853187077641,3.933164494754704,488432,,,,,,OMPB,main
ETTm2,patchtst,2,legacy,,0.0989069175536065,0.2105521531165785,,,16.26125548657994,10.655624122685026,488432,,,,,,OMPB,main
appliances,dlinear,0,legacy,,0.2148093638648201,0.2775400500596971,,,7.636339488766863,3.654670381724789,1812656,,,,,,OMPB,main
appliances,dlinear,1,legacy,,0.2134505951409842,0.2774333391946792,,,8.727216311562236,5.237730958861797,1812656,,,,,,OMPB,main
appliances,dlinear,2,legacy,,0.2133109962943851,0.2774687439320564,,,13.500892537556696,8.78454987879509,1812656,,,,,,OMPB,main
appliances,patchtst,0,legacy,,0.2094072682658779,0.2705634107372867,,,50.32090084190536,27.617444115873013,1812656,,,,,,OMPB,main
appliances,patchtst,1,legacy,,0.2132778227964289,0.2753189240254123,,,52.47927902542291,29.2506264945778,1812656,,,,,,OMPB,main
appliances,patchtst,2,legacy,,0.2023586335351443,0.2649646127728111,,,53.999282779783975,31.39047428906405,1812656,,,,,,OMPB,main
bdg2,dlinear,0,legacy,,0.2066522041551488,0.2912131290418446,,,4.737720641934651,4.928582100380774,1046000,,,,,,OMPB,main
bdg2,dlinear,1,legacy,,0.2051152118509078,0.2900094439145656,,,9.202510907264273,10.261053989866076,1046000,,,,,,OMPB,main
bdg2,dlinear,2,legacy,,0.2056987278162559,0.2884292666790774,,,6.190961123963623,7.047467617430547,1046000,,,,,,OMPB,main
bdg2,patchtst,0,legacy,,0.1917153424900113,0.2884433315256716,,,12.984169768087828,10.449402458946556,1046000,,,,,,OMPB,main
bdg2,patchtst,1,legacy,,0.1940175412785595,0.2897674049192359,,,12.80360521261692,9.40368532274597,1046000,,,,,,OMPB,main
bdg2,patchtst,2,legacy,,0.1928592824297225,0.2884785337641813,,,11.54893335738404,9.572524906741952,1046000,,,,,,OMPB,main
ETTh1,dlinear,0,refit,,0.3930932937222062,0.3996985956192052,,,1.683380587229999,2.007430909982011,488432,,,,,,OMPB,main
ETTh1,dlinear,1,refit,,0.3955385306890096,0.4002471690403663,,,1.019659308633103,1.437511374253886,488432,,,,,,OMPB,main
ETTh1,dlinear,2,refit,,0.3871603431384619,0.3950644884324398,,,0.5545997244133738,0.8884829546733419,488432,,,,,,OMPB,main
ETTh1,patchtst,0,refit,,0.3957400331857519,0.4133669524056901,,,6.015808235393417,3.864193919463765,488432,,,,,,OMPB,main
ETTh1,patchtst,1,refit,,0.3996050928762218,0.4140185454679615,,,7.658315356424539,4.514822861303191,488432,,,,,,OMPB,main
ETTh1,patchtst,2,refit,,0.3977906600422047,0.4154610308160963,,,6.628316145357505,5.429746147766879,488432,,,,,,OMPB,main
ETTh2,dlinear,0,refit,,0.1463461214266271,0.2560320181182156,,,7.073437777681213,6.413530666820377,488432,,,,,,OMPB,main
ETTh2,dlinear,1,refit,,0.1392785008786185,0.2492419013096407,,,1.2661892712615308,1.6106996703612375,488432,,,,,,OMPB,main
ETTh2,dlinear,2,refit,,0.1441921135648457,0.2533404079017822,,,4.208088894568817,3.761237444453769,488432,,,,,,OMPB,main
ETTh2,patchtst,0,refit,,0.1440106363678437,0.2538982847841804,,,6.440628008323124,4.523299336089126,488432,,,,,,OMPB,main
ETTh2,patchtst,1,refit,,0.1475652486616909,0.2655633915755853,,,11.32297824295636,11.938115915044278,488432,,,,,,OMPB,main
ETTh2,patchtst,2,refit,,0.1456086203697917,0.2540006292764241,,,8.986359710213376,4.975765917176977,488432,,,,,,OMPB,main
ETTm1,dlinear,0,refit,,0.2576896077748081,0.3328361914998614,,,2.390442896504752,1.8528363301887008,488432,,,,,,OMPB,main
ETTm1,dlinear,1,refit,,0.2620204290164825,0.3383445736263602,,,3.4652041227338337,2.5259390538420745,488432,,,,,,OMPB,main
ETTm1,dlinear,2,refit,,0.2470926058991356,0.3226198484759169,,,3.23019832149144,3.348724862796759,488432,,,,,,OMPB,main
ETTm1,patchtst,0,refit,,0.2803967946133769,0.3430999870996975,,,12.455609482998774,4.649821802528608,488432,,,,,,OMPB,main
ETTm1,patchtst,1,refit,,0.2782929942755468,0.3470985193050425,,,10.690396090975362,4.445789865037275,488432,,,,,,OMPB,main
ETTm1,patchtst,2,refit,,0.2676747654777309,0.3331452071964237,,,10.729575213781406,4.024128338312416,488432,,,,,,OMPB,main
ETTm2,dlinear,0,refit,,0.097904739104269,0.2072146924309109,,,4.042858801431271,3.688964928323213,488432,,,,,,OMPB,main
ETTm2,dlinear,1,refit,,0.0981741997453376,0.207848622284243,,,5.361202561147083,4.313854191191558,488432,,,,,,OMPB,main
ETTm2,dlinear,2,refit,,0.0963594972049728,0.2052217253348441,,,6.560393489567085,5.112840740695457,488432,,,,,,OMPB,main
ETTm2,patchtst,0,refit,,0.095774727782169,0.2042567197466519,,,25.43493841611861,15.847593477751198,488432,,,,,,OMPB,main
ETTm2,patchtst,1,refit,,0.097995463408737,0.2079312899340476,,,13.333872836309602,10.1300090383878,488432,,,,,,OMPB,main
ETTm2,patchtst,2,refit,,0.0979769716102077,0.2111161194118183,,,12.248659633092783,9.95558232195517,488432,,,,,,OMPB,main
appliances,dlinear,0,refit,,0.2070091929836438,0.2708978009536482,,,6.529929461428741,2.4479637255695352,1812656,,,,,,OMPB,main
appliances,dlinear,1,refit,,0.2100545646834682,0.2724954941732525,,,5.217199873653233,0.8900755903741842,1812656,,,,,,OMPB,main
appliances,dlinear,2,refit,,0.2123944754402228,0.2756502566763286,,,6.815879052474793,3.0433226270350167,1812656,,,,,,OMPB,main
appliances,patchtst,0,refit,,0.2053800010331392,0.2685263536670021,,,56.262004062720216,31.722086390677696,1812656,,,,,,OMPB,main
appliances,patchtst,1,refit,,0.2081338095427572,0.2732530763506233,,,51.652596045441456,29.977983202953485,1812656,,,,,,OMPB,main
appliances,patchtst,2,refit,,0.1968180233681684,0.2605134156479057,,,53.72962127264322,31.73227294650195,1812656,,,,,,OMPB,main
bdg2,dlinear,0,refit,,0.207195559595059,0.2895200150756897,,,3.266136382163132,2.20757422595671,1046000,,,,,,OMPB,main
bdg2,dlinear,1,refit,,0.2067260792045228,0.2907005479396225,,,5.602854598464657,5.98693449883092,1046000,,,,,,OMPB,main
bdg2,dlinear,2,refit,,0.2056698901602152,0.2900573236198631,,,6.60854625307431,6.991285473723552,1046000,,,,,,OMPB,main
bdg2,patchtst,0,refit,,0.1880297974667836,0.2840047449081168,,,6.267876902811887,5.335807019456295,1046000,,,,,,OMPB,main
bdg2,patchtst,1,refit,,0.1916155751540901,0.2875595396873048,,,9.41886495700115,9.924895856055103,1046000,,,,,,OMPB,main
bdg2,patchtst,2,refit,,0.1918702177941109,0.2871932132945926,,,6.051134217700415,5.394533138049873,1046000,,,,,,OMPB,main
bdg2_fox,dlinear,0,legacy,,0.2223231475896514,0.3026167442105016,,,6.292663421100986,4.5691884722814375,1046000,,,,,,OMPB,main
bdg2_fox,dlinear,0,refit,,0.2243530154360301,0.3024369918948261,,,4.607467778711117,2.6166048721550483,1046000,,,,,,OMPB,main
bdg2_fox,dlinear,1,legacy,,0.2261925658580506,0.3066701288827894,,,5.0282707035608,3.819179857831567,1046000,,,,,,OMPB,main
bdg2_fox,dlinear,1,refit,,0.2245275204298882,0.3051944296375879,,,5.863891650550668,4.186521216794104,1046000,,,,,,OMPB,main
bdg2_fox,dlinear,2,legacy,,0.2248068643185907,0.3052555205771978,,,6.093337921715314,5.273557646220994,1046000,,,,,,OMPB,main
bdg2_fox,dlinear,2,refit,,0.22362307604046,0.3030234910332151,,,5.403498946583529,3.9672500643431303,1046000,,,,,,OMPB,main
bdg2_fox,patchtst,0,legacy,,0.1773492193872898,0.2829096632549728,,,6.793875102384628,5.058425862865745,1046000,,,,,,OMPB,main
bdg2_fox,patchtst,0,refit,,0.1674634145513706,0.275100988112632,,,6.40047161887054,4.87197554526575,1046000,,,,,,OMPB,main
bdg2_fox,patchtst,1,legacy,,0.1695071668191582,0.275002425178348,,,8.172929876141154,6.484612380298104,1046000,,,,,,OMPB,main
bdg2_fox,patchtst,1,refit,,0.1632454424964415,0.2688772530709503,,,8.013396743969869,6.401362757093332,1046000,,,,,,OMPB,main
bdg2_fox,patchtst,2,legacy,,0.1711551933417385,0.275627953778422,,,6.736888769475735,5.850024279731192,1046000,,,,,,OMPB,main
bdg2_fox,patchtst,2,refit,,0.1648821722617036,0.2706938859661519,,,6.037931041212752,5.32842732107116,1046000,,,,,,OMPB,main
bdg2_panther,dlinear,0,legacy,,0.0759247612462728,0.1760406101241541,,,2.530751438086332,1.399040927916495,1046000,,,,,,OMPB,main
bdg2_panther,dlinear,0,refit,,0.0751592442667186,0.1748228044117592,,,2.802856857787672,1.6810030899306216,1046000,,,,,,OMPB,main
bdg2_panther,dlinear,1,legacy,,0.0762453854779828,0.1770052302025402,,,2.6716512030651174,1.3071792818693195,1046000,,,,,,OMPB,main
bdg2_panther,dlinear,1,refit,,0.0741473441126193,0.1732452503586621,,,3.213710608000841,1.916208368445138,1046000,,,,,,OMPB,main
bdg2_panther,dlinear,2,legacy,,0.0776690342535819,0.1791715588012089,,,3.521152069707689,1.6318788032532727,1046000,,,,,,OMPB,main
bdg2_panther,dlinear,2,refit,,0.074993220656836,0.1752104698107612,,,2.217046845358006,1.0249127235626765,1046000,,,,,,OMPB,main
bdg2_panther,patchtst,0,legacy,,0.0697999715891802,0.1662046599233097,,,5.153212942470809,3.879135036521153,1046000,,,,,,OMPB,main
bdg2_panther,patchtst,0,refit,,0.0684706782826713,0.1646518252042321,,,15.513707574713465,12.91638968955331,1046000,,,,,,OMPB,main
bdg2_panther,patchtst,1,legacy,,0.0707919763891675,0.1674618146907796,,,5.288243504432244,4.414536038384986,1046000,,,,,,OMPB,main
bdg2_panther,patchtst,1,refit,,0.0698854214285963,0.1653798412449834,,,3.1644118987856573,2.536810004620216,1046000,,,,,,OMPB,main
bdg2_panther,patchtst,2,legacy,,0.0695441525136171,0.1659768036022882,,,4.7047040706406085,3.4717752650495703,1046000,,,,,,OMPB,main
bdg2_panther,patchtst,2,refit,,0.0698037676210175,0.1671549427799258,,,9.072365506035595,8.667367249487,1046000,,,,,,OMPB,main
ETTh1,dlinear,0,legacy,,0.3678238076853575,0.38676667878119103,,,7.014958338771338,4.1840649764513955,301984,,,,,,ELF,main
ETTh1,dlinear,1,legacy,,0.3671277386366387,0.38647619766997193,,,7.936946787419064,4.847065477650892,301984,,,,,,ELF,main
ETTh1,dlinear,2,legacy,,0.36625319003280193,0.3852371769485658,,,7.067047123327397,4.116833962710221,301984,,,,,,ELF,main
ETTh1,patchtst,0,legacy,,0.3661363202808822,0.39235897495746014,,,14.729918452217493,10.171905178487417,301984,,,,,,ELF,main
ETTh1,patchtst,1,legacy,,0.3665370002740851,0.3917846775505144,,,19.54657573512112,12.354423819982562,301984,,,,,,ELF,main
ETTh1,patchtst,2,legacy,,0.36854035519378847,0.3930480235587961,,,20.232621834647446,13.280118688330466,301984,,,,,,ELF,main
ETTh2,dlinear,0,legacy,,0.13460772923520892,0.24361254521258824,,,4.904552146679498,3.780808338324493,301984,,,,,,ELF,main
ETTh2,dlinear,1,legacy,,0.13323726951208983,0.24186640290810257,,,2.6941126779920777,1.8515327831436723,301984,,,,,,ELF,main
ETTh2,dlinear,2,legacy,,0.1345245295648855,0.24424280171575696,,,6.88147865985319,4.8401432478300315,301984,,,,,,ELF,main
ETTh2,patchtst,0,legacy,,0.1385505546090412,0.24897992380114845,,,24.916901637801057,14.501097941494656,301984,,,,,,ELF,main
ETTh2,patchtst,1,legacy,,0.13821287517419298,0.25022037187951474,,,25.214067085326263,16.766577546755414,301984,,,,,,ELF,main
ETTh2,patchtst,2,legacy,,0.13995255517006808,0.25361660145478965,,,40.080410774333316,29.062729173082356,301984,,,,,,ELF,main
ETTm1,dlinear,0,legacy,,0.23919915094717517,0.31925122393535166,,,9.227238512334889,5.797028433529183,301984,,,,,,ELF,main
ETTm1,dlinear,1,legacy,,0.23881642035074901,0.3187637994463093,,,8.972597930087467,5.595885177635928,301984,,,,,,ELF,main
ETTm1,dlinear,2,legacy,,0.2389989309213963,0.318824275717462,,,8.52758543055,5.276197943633221,301984,,,,,,ELF,main
ETTm1,patchtst,0,legacy,,0.23420299636298084,0.3176506276040683,,,25.638760971014086,12.378892599435144,301984,,,,,,ELF,main
ETTm1,patchtst,1,legacy,,0.24181401754438497,0.3220908782670211,,,27.157245087908088,14.05253154908177,301984,,,,,,ELF,main
ETTm1,patchtst,2,legacy,,0.23645534218978892,0.3177344562654804,,,26.452713818503494,12.085996796561382,301984,,,,,,ELF,main
ETTm2,dlinear,0,legacy,,0.08586067904707548,0.1913043022531826,,,11.587396528155413,8.172573898382929,301984,,,,,,ELF,main
ETTm2,dlinear,1,legacy,,0.08596964032028903,0.1912215578688467,,,11.038678134806212,7.265068567022492,301984,,,,,,ELF,main
ETTm2,dlinear,2,legacy,,0.0857761835263199,0.19101572187972554,,,10.592365179525276,7.171242220293816,301984,,,,,,ELF,main
ETTm2,patchtst,0,legacy,,0.08578925450816313,0.19133183330105044,,,29.407937803616633,18.265859001935347,301984,,,,,,ELF,main
ETTm2,patchtst,1,legacy,,0.08568305247002797,0.1912070239514201,,,21.10677689925593,12.65188411947622,301984,,,,,,ELF,main
ETTm2,patchtst,2,legacy,,0.08641368682866343,0.19288928645426073,,,26.83854857890797,18.15057382892371,301984,,,,,,ELF,main
appliances,dlinear,0,legacy,,0.1933754312536919,0.2562543002001724,,,16.85249487182895,11.043811465856413,1119288,,,,,,ELF,main
appliances,dlinear,1,legacy,,0.19330390005832457,0.25687907056373954,,,17.342066699315637,12.258405329154975,1119288,,,,,,ELF,main
appliances,dlinear,2,legacy,,0.1939093040288901,0.2577301486109051,,,21.368415044039335,15.27344239859546,1119288,,,,,,ELF,main
appliances,patchtst,0,legacy,,0.18071315860718626,0.24865892818952917,,,57.128198080401745,33.47744723974494,1119288,,,,,,ELF,main
appliances,patchtst,1,legacy,,0.18255689072805906,0.25187743994257794,,,59.324251567614404,35.274441670990385,1119288,,,,,,ELF,main
appliances,patchtst,2,legacy,,0.18236874503610656,0.25037124661874777,,,58.54343882612426,35.169257877855244,1119288,,,,,,ELF,main
bdg2,dlinear,0,legacy,,0.1840960741449647,0.265918717014358,,,15.135617761162944,13.18636781321102,646112,,,,,,ELF,main
bdg2,dlinear,1,legacy,,0.18344570995389864,0.26745758236046635,,,18.794858273333105,17.239379450975957,646112,,,,,,ELF,main
bdg2,dlinear,2,legacy,,0.1841439928477116,0.2663724436871419,,,16.021012053753758,14.155753045676288,646112,,,,,,ELF,main
bdg2,patchtst,0,legacy,,0.1739726928944765,0.2671270590053758,,,21.037210098700932,17.06728795986525,646112,,,,,,ELF,main
bdg2,patchtst,1,legacy,,0.17564226233190167,0.2664408440520911,,,21.06192075873883,16.696777688490116,646112,,,,,,ELF,main
bdg2,patchtst,2,legacy,,0.17352121912854124,0.2643983179131066,,,20.41795072716094,17.12079233135857,646112,,,,,,ELF,main
ETTh1,dlinear,0,refit,,0.36800357278615786,0.38729081241878394,,,7.958574246945005,5.049399447894021,301984,,,,,,ELF,main
ETTh1,dlinear,1,refit,,0.3686536645156496,0.3871763048984607,,,7.7473811531914905,4.656264679627853,301984,,,,,,ELF,main
ETTh1,dlinear,2,refit,,0.3656464246317308,0.38495094724644424,,,6.080631187385476,3.425710265641413,301984,,,,,,ELF,main
ETTh1,patchtst,0,refit,,0.3658334047330056,0.39251852604182597,,,13.118325210764581,8.712864724752833,301984,,,,,,ELF,main
ETTh1,patchtst,1,refit,,0.3634583055566834,0.3911979708117437,,,16.011199979376833,9.777936403699893,301984,,,,,,ELF,main
ETTh1,patchtst,2,refit,,0.36192512686293005,0.392425388677701,,,15.04687787060799,10.673286126469606,301984,,,,,,ELF,main
ETTh2,dlinear,0,refit,,0.1363929992268162,0.24690414180609008,,,13.393451047529236,9.750010700998635,301984,,,,,,ELF,main
ETTh2,dlinear,1,refit,,0.13456174226475384,0.24379479371404694,,,4.6098751186582465,3.7609685550658245,301984,,,,,,ELF,main
ETTh2,dlinear,2,refit,,0.13592485568679394,0.24565612355050073,,,9.700320141903074,6.6803375722904175,301984,,,,,,ELF,main
ETTh2,patchtst,0,refit,,0.13657095337380298,0.2462361645153326,,,11.273965922070683,7.404586872086072,301984,,,,,,ELF,main
ETTh2,patchtst,1,refit,,0.13824478193461748,0.25309370391826774,,,16.92396653958005,16.073114276600265,301984,,,,,,ELF,main
ETTh2,patchtst,2,refit,,0.13761742246501069,0.24636483750895471,,,13.981311312276157,7.832393738874488,301984,,,,,,ELF,main
ETTm1,dlinear,0,refit,,0.23987918177844167,0.31965578520927296,,,9.13680650946479,5.7394914670821695,301984,,,,,,ELF,main
ETTm1,dlinear,1,refit,,0.2408321487874222,0.3210226612855251,,,11.271489741684471,7.516227862431446,301984,,,,,,ELF,main
ETTm1,dlinear,2,refit,,0.23639229139151807,0.3172088651192695,,,7.420802524445602,4.969761025440656,301984,,,,,,ELF,main
ETTm1,patchtst,0,refit,,0.2341020978967369,0.3151491595386347,,,26.909558622524045,12.417576069274517,301984,,,,,,ELF,main
ETTm1,patchtst,1,refit,,0.2400622395629174,0.32109826896189586,,,22.959384641751935,11.603508053593604,301984,,,,,,ELF,main
ETTm1,patchtst,2,refit,,0.23422494423499127,0.31530341395370054,,,21.885201878973625,9.164174244686052,301984,,,,,,ELF,main
ETTm2,dlinear,0,refit,,0.0859677712913702,0.19157491196279453,,,15.742367082488107,10.95815722114436,301984,,,,,,ELF,main
ETTm2,dlinear,1,refit,,0.08615758694167636,0.19177121569961073,,,16.94507885427502,11.715322884021306,301984,,,,,,ELF,main
ETTm2,dlinear,2,refit,,0.08656052173361206,0.1922637892191201,,,16.062439876356237,11.104125269068133,301984,,,,,,ELF,main
ETTm2,patchtst,0,refit,,0.08593153967937428,0.19195641299273788,,,33.09831626184785,20.91523784013797,301984,,,,,,ELF,main
ETTm2,patchtst,1,refit,,0.0865779978548114,0.1926546473789863,,,23.431355792804844,16.732727315096476,301984,,,,,,ELF,main
ETTm2,patchtst,2,refit,,0.08680695052933285,0.19357298546558596,,,22.252891297579712,17.43801087756457,301984,,,,,,ELF,main
appliances,dlinear,0,refit,,0.19240490172361246,0.25514502386488963,,,13.124149334305724,8.120639829162302,1119288,,,,,,ELF,main
appliances,dlinear,1,refit,,0.1927177931318744,0.25478969436317506,,,13.040061306286354,7.329890260017969,1119288,,,,,,ELF,main
appliances,dlinear,2,refit,,0.19330923571414146,0.2563149893057635,,,15.18917258217497,9.844271419798767,1119288,,,,,,ELF,main
appliances,patchtst,0,refit,,0.17785015487197461,0.2475296182400603,,,62.124796415889335,37.06090423101656,1119288,,,,,,ELF,main
appliances,patchtst,1,refit,,0.17813952192321178,0.24790539884415916,,,58.6199693090989,36.47341053291445,1119288,,,,,,ELF,main
appliances,patchtst,2,refit,,0.18031463683111262,0.24954676743792698,,,57.60943843717753,34.606090960167755,1119288,,,,,,ELF,main
bdg2,dlinear,0,refit,,0.18436336221870087,0.26393567991129696,,,13.925856462152842,10.849305599478631,646112,,,,,,ELF,main
bdg2,dlinear,1,refit,,0.18401540478048758,0.26603673443292375,,,15.973209630698438,13.963254912218936,646112,,,,,,ELF,main
bdg2,dlinear,2,refit,,0.18334312917389214,0.265758606508524,,,16.746776328213475,14.782822729046007,646112,,,,,,ELF,main
bdg2,patchtst,0,refit,,0.1715608784200414,0.2612548685098514,,,14.47756902695283,12.918774305251679,646112,,,,,,ELF,main
bdg2,patchtst,1,refit,,0.17356434100053575,0.26566812058082395,,,17.952102807008984,16.782160469912967,646112,,,,,,ELF,main
bdg2,patchtst,2,refit,,0.17409717279149434,0.26362853093259303,,,14.753669914435596,13.157069552946766,646112,,,,,,ELF,main
bdg2_fox,dlinear,0,legacy,,0.1759425950775218,0.2670600883223226,,,25.84167616264125,15.782052900762732,646112,,,,,,ELF,main
bdg2_fox,dlinear,0,refit,,0.176374097224779,0.2663310263307556,,,25.007596979177997,14.242568643878384,646112,,,,,,ELF,main
bdg2_fox,dlinear,1,legacy,,0.1761718198400659,0.2672872208889678,,,26.03053809464402,16.17082429163642,646112,,,,,,ELF,main
bdg2_fox,dlinear,1,refit,,0.1762299294383989,0.2673059550645421,,,26.113290253836563,16.081320735066374,646112,,,,,,ELF,main
bdg2_fox,dlinear,2,legacy,,0.1760439831631782,0.2678524457757664,,,26.46264210868804,16.88042458291854,646112,,,,,,ELF,main
bdg2_fox,dlinear,2,refit,,0.1758677574082741,0.2668853614701594,,,25.604840101905403,15.419972583109454,646112,,,,,,ELF,main
bdg2_fox,patchtst,0,legacy,,0.1566480864252824,0.2581215671036227,,,17.673383853790416,13.377056062325554,646112,,,,,,ELF,main
bdg2_fox,patchtst,0,refit,,0.1535307318860586,0.2558323232947879,,,14.187799555845691,11.534946952883828,646112,,,,,,ELF,main
bdg2_fox,patchtst,1,legacy,,0.1541200676591076,0.2568618023849832,,,16.508578805252007,12.65338478688368,646112,,,,,,ELF,main
bdg2_fox,patchtst,1,refit,,0.1527530039470835,0.2558588288572744,,,13.92574423293027,10.933195597294908,646112,,,,,,ELF,main
bdg2_fox,patchtst,2,legacy,,0.156612534656497,0.2585950918160283,,,14.661238408350952,11.668169784287771,646112,,,,,,ELF,main
bdg2_fox,patchtst,2,refit,,0.1533490251914321,0.2552618557197038,,,12.610372109060007,10.72557387222276,646112,,,,,,ELF,main
bdg2_panther,dlinear,0,legacy,,0.0645714094415725,0.1597659239202654,,,17.105741874654957,10.514549373205927,646112,,,,,,ELF,main
bdg2_panther,dlinear,0,refit,,0.0645722431195545,0.1598904003382136,,,16.494136965607154,10.0788719772695,646112,,,,,,ELF,main
bdg2_panther,dlinear,1,legacy,,0.0644993363564443,0.1596497756597401,,,17.665654561040846,10.98406149441342,646112,,,,,,ELF,main
bdg2_panther,dlinear,1,refit,,0.0645434901825356,0.1597654377856747,,,15.749849250320391,9.547881530647915,646112,,,,,,ELF,main
bdg2_panther,dlinear,2,legacy,,0.0647509063752711,0.1603996728104664,,,19.567780009569635,11.937951756927944,646112,,,,,,ELF,main
bdg2_panther,dlinear,2,refit,,0.0642866907592892,0.1593320453274469,,,16.177190205665337,9.994516256649188,646112,,,,,,ELF,main
bdg2_panther,patchtst,0,legacy,,0.064002084282525,0.1581299428926661,,,13.031596991027028,8.548972727467552,646112,,,,,,ELF,main
bdg2_panther,patchtst,0,refit,,0.0650313236580703,0.161036881655389,,,19.75754344513804,14.828317084899446,646112,,,,,,ELF,main
bdg2_panther,patchtst,1,legacy,,0.0642925832951033,0.1588220132687886,,,13.983705440824446,9.34604492584179,646112,,,,,,ELF,main
bdg2_panther,patchtst,1,refit,,0.0632984872062637,0.1569350022770851,,,12.291489280086154,7.513601242371015,646112,,,,,,ELF,main
bdg2_panther,patchtst,2,legacy,,0.0642108326159199,0.1591709056962753,,,12.012871322193307,7.429926213473381,646112,,,,,,ELF,main
bdg2_panther,patchtst,2,refit,,0.064072498488999,0.1596604406376917,,,16.53801904571377,12.762326096775178,646112,,,,,,ELF,main


==> anc/tableS01_all_conditions.csv <==
dataset,backbone,phase,seed,trace_file,mse,mae,static_mse,static_mae,elf_mse,elf_mae,independent_mse,mse_vs_static_pct,mae_vs_static_pct,mse_vs_elf_pct,mae_vs_elf_pct,mse_vs_independent_pct
ETTh1,dlinear,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_ETTh1_dlinear_s0.npz,0.3576488706541107,0.3857676556717927,0.395573095536641,0.4036559040895814,0.3678238076853575,0.386766678781191,0.3598430023973031,9.587159822151614,4.431558720325047,2.7662529772816247,0.2583012353976399,0.6097469531364808
ETTh1,dlinear,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_ETTh1_dlinear_s1.npz,0.3576488649314493,0.3862610439193477,0.3987785825318127,0.4061631936103853,0.3671277386366387,0.3864761976699719,0.359855581475947,10.313923415654411,4.900037719845384,2.5819007140103434,0.0556706342903723,0.613222819956516
ETTh1,dlinear,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_ETTh1_dlinear_s2.npz,0.3591213812014803,0.3867401496934494,0.3941047590716729,0.4017776976604462,0.3662531900328019,0.3852371769485657,0.3609805499007249,8.876669734361286,3.7427532823649856,1.9472345976516705,-0.3901421863768739,0.5150329289918654
ETTh1,patchtst,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_ETTh1_patchtst_s0.npz,0.3761294843249171,0.4067127676819944,0.4293842736337852,0.436788708184308,0.3661363202808822,0.3923589749574601,0.379254840119868,12.402594267876763,6.8856955179397055,-2.7293561142387013,-3.658331691301431,0.8240780246767887
ETTh1,patchtst,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_ETTh1_patchtst_s1.npz,0.3842848154011281,0.4130775299490934,0.4555890611533524,0.4470102138935319,0.3665370002740851,0.3917846775505142,0.3886789629608472,15.651000393142269,7.591031007743476,-4.842025529147587,-5.434835413090866,1.130533931202693
ETTh1,patchtst,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_ETTh1_patchtst_s2.npz,0.3885452366928505,0.4130751330611025,0.4620188900151995,0.4532386548664536,0.3685403551937885,0.3930480235587961,0.3920922186810818,15.902737942150337,8.861451108397912,-5.428138660294857,-5.095333980050043,0.9046295282682748
ETTh2,dlinear,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_ETTh2_dlinear_s0.npz,0.1336094120080441,0.2426318664342988,0.1415501291321893,0.253184984206867,0.1346077292352089,0.2436125452125882,0.1338555571689263,5.609826831545705,4.168145202460205,0.7416492595461066,0.4025567638290428,0.1838886379379123
ETTh2,dlinear,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_ETTh2_dlinear_s1.npz,0.1327333307536765,0.2411129888608711,0.1369262160584144,0.2464291188304606,0.1332372695120899,0.2418664029081026,0.1330918736910644,3.062149400921965,2.1572653405650843,0.3782265729842304,0.3115000835886006,0.26939506330802
ETTh2,dlinear,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_ETTh2_dlinear_s2.npz,0.1345799786776162,0.2433336251775564,0.1444659210958572,0.2566657938040532,0.1345245295648855,0.2442428017157569,0.1346634645191887,6.843096519407821,5.194369077741213,-0.0412185888402971,0.3722429204929489,0.0619959109700474
ETTh2,patchtst,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_ETTh2_patchtst_s0.npz,0.1443436629905083,0.2574588587239181,0.1845296180249207,0.2912083287698548,0.1385505546090412,0.2489799238011484,0.1454898919583634,21.77750946679207,11.589459061320095,-4.181223523654598,-3.40546932191268,0.7878409643627737
ETTh2,patchtst,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_ETTh2_patchtst_s1.npz,0.1474495795026764,0.2628950038354141,0.1848113271942272,0.3006248746049979,0.1382128751741929,0.2502203718795147,0.1481150699050682,20.21615680097655,12.55048199825728,-6.682955055266926,-5.0653877063225,0.4493063418990917
ETTh2,patchtst,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_ETTh2_patchtst_s2.npz,0.1445888885830405,0.2603604991827051,0.233567280715134,0.3575223553124813,0.1399525551700681,0.2536166014547896,0.1452944494966641,38.0954009738266,27.176442168170123,-3.312789400192395,-2.6590915930705394,0.4856076168551881
ETTm1,dlinear,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_ETTm1_dlinear_s0.npz,0.2489995465406479,0.3283530003488132,0.2635142382218694,0.3388971904247032,0.2391991509471751,0.3192512239353516,0.2531944228532597,5.5081242589254735,3.1113241342237363,-4.097169891559149,-2.8509762002681294,1.6567806926154005
ETTm1,dlinear,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_ETTm1_dlinear_s1.npz,0.2470715479075588,0.3268254247306576,0.2623566254997905,0.3376587980789954,0.238816420350749,0.3187637994463093,0.251542438732508,5.826068834020703,3.208378816121749,-3.456683399192384,-2.529027856472821,1.7773902676134543
ETTm1,dlinear,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_ETTm1_dlinear_s2.npz,0.2454618768339359,0.3251938778036383,0.2612797880610634,0.3365830644421779,0.2389989309213963,0.318824275717462,0.25075099504076,6.054012575756795,3.3837669929754237,-2.7041735658078103,-1.9978409962172703,2.109310954464705
ETTm1,patchtst,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_ETTm1_patchtst_s0.npz,0.2797742870956254,0.348859137339179,0.3149530581001868,0.3625275199409549,0.2342029963629808,0.3176506276040683,0.2849517998209573,11.169528315350108,3.7703020736197024,-19.458030614610777,-9.824790830890516,1.8169784253284529
ETTm1,patchtst,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_ETTm1_patchtst_s1.npz,0.2735174361188676,0.3463188895938298,0.331967150111512,0.3747531882814636,0.241814017544385,0.322090878267021,0.2809355603355875,17.607077680129034,7.587473456337291,-13.110662027135556,-7.522104151836051,2.6405073846325178
ETTm1,patchtst,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_ETTm1_patchtst_s2.npz,0.271023119852527,0.3395643945429407,0.3215011110080603,0.3614150700545652,0.2364553421897889,0.3177344562654804,0.2734228181870526,15.700720596971053,6.04586729278489,-14.619156980176218,-6.870497626867533,0.877651086488318
ETTm2,dlinear,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_ETTm2_dlinear_s0.npz,0.0890409509644331,0.1973743758321745,0.097113619184869,0.208330245521075,0.0858606790470754,0.1913043022531826,0.0936532191148666,8.31260155701592,5.258895395384256,-3.703991108216109,-3.172993763077248,4.924836747764683
ETTm2,dlinear,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_ETTm2_dlinear_s1.npz,0.0898213047179541,0.1984785017541972,0.096637098592759,0.2062022960647236,0.085969640320289,0.1912215578688467,0.0940530619287076,7.052978591097315,3.7457363268651567,-4.480261151861642,-3.795044850710738,4.4993295528870325
ETTm2,dlinear,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_ETTm2_dlinear_s2.npz,0.088758866235446,0.1969599737408184,0.0959383208140484,0.2057721404966215,0.0857761835263199,0.1910157218797255,0.0931588369672014,7.483406544625581,4.282487772414378,-3.4772854031339677,-3.111917596414271,4.723084653047516
ETTm2,patchtst,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_ETTm2_patchtst_s0.npz,0.093085032923777,0.2016604208158659,0.1215281886361415,0.2340904681503668,0.0857892545081631,0.1913318333010504,0.0967504665101408,23.404574717659987,13.853638548695448,-8.504303315655527,-5.398258792912958,3.7885435787326505
ETTm2,patchtst,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_ETTm2_patchtst_s1.npz,0.0945828622305326,0.2039550493599656,0.1086063531218816,0.2189022877298879,0.0856830524700279,0.19120702395142,0.0983870580245747,12.91221967062215,6.828269601442583,-10.386896246043342,-6.667132380965479,3.866561182357808
ETTm2,patchtst,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_ETTm2_patchtst_s2.npz,0.0950628131140407,0.2069605822163414,0.1181136857595896,0.2356635782040746,0.0864136868286634,0.1928892864542606,0.0983789131352597,19.51583552516257,12.17964872063414,-10.00897728449699,-7.295011568938259,3.3707426881813163
appliances,dlinear,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_appliances_dlinear_s0.npz,0.184437776620477,0.2491724253073201,0.2325691323577365,0.288067985401393,0.1933754312536919,0.2562543002001724,0.2058915503699175,20.69550470834799,13.502215471766476,4.621918397425251,2.7636121178533424,10.419938900307102
appliances,dlinear,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_appliances_dlinear_s1.npz,0.1843014865684048,0.2488718778808466,0.2338600692508775,0.2927677249626008,0.1933039000583246,0.2568790705637395,0.2049152499470166,21.191553924200647,14.993403759708002,4.657129777104119,3.1171059071961715,10.05965314145324
appliances,dlinear,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_appliances_dlinear_s2.npz,0.1840649861975555,0.2494699198992756,0.2466048524107624,0.3041905111067944,0.1939093040288901,0.2577301486109051,0.2051096589698273,25.36035507891632,17.988921156159144,5.076764047313542,3.2049912500147104,10.260205627550487
appliances,patchtst,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_appliances_patchtst_s0.npz,0.1854737505249419,0.2507248473865242,0.4215198580785002,0.3737964312429308,0.1807131586071862,0.2486589281895291,0.1931333567704528,55.99881073920818,32.9247616000973,-2.634336068522636,-0.8308244598482561,3.965967543667104
appliances,patchtst,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_appliances_patchtst_s1.npz,0.1854030130197411,0.2519331729061035,0.4488101578057485,0.3891468014261809,0.182556890728059,0.251877439942578,0.1944816138028537,58.69010319949437,35.260119835806,-1.5590330665314456,-0.0221270168293763,4.6681023494156815
appliances,patchtst,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_appliances_patchtst_s2.npz,0.1830377252174576,0.2496097980319374,0.4399032140442657,0.3861921650488502,0.1823687450361065,0.2503712466187478,0.1886595318168212,58.391364424302814,35.36642619345638,-0.3668283077885137,0.304127809041077,2.9798688384438665
bdg2,dlinear,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_bdg2_dlinear_s0.npz,0.1931369060846976,0.281471842566957,0.2169297286897772,0.3063098620758142,0.1840960741449646,0.265918717014358,0.1956956913475805,10.96798615329705,8.108788708445026,-4.9109314154161865,-5.848826937503349,1.307532754177121
bdg2,dlinear,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_bdg2_dlinear_s1.npz,0.1926182807618125,0.2832497089220179,0.2259040573703685,0.3231701026239107,0.1834457099538986,0.2674575823604663,0.1949788222227017,14.734474889923776,12.352749644155702,-5.00015552842259,-5.904535000345512,1.2106655656135556
bdg2,dlinear,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_bdg2_dlinear_s2.npz,0.1928679644708071,0.2810598340009146,0.2192738890418393,0.3102973736013716,0.1841439928477116,0.2663724436871419,0.1955356314846867,12.042439109562064,9.422425739902474,-4.737581437321348,-5.513855003343826,1.364286904450207
bdg2,patchtst,legacy,0,results/tsf_edge/elf_real/real_losses_legacy_bdg2_patchtst_s0.npz,0.1870291434142786,0.2863790966806186,0.2203223735026798,0.3221009568288342,0.1739726928944765,0.2671270590053757,0.1888007709097625,15.111143529867732,11.090268250025192,-7.504884992337013,-7.207071326628678,0.9383581894009564
bdg2,patchtst,legacy,1,results/tsf_edge/elf_real/real_losses_legacy_bdg2_patchtst_s1.npz,0.190940080187213,0.2899894452927979,0.2225063797094431,0.3198445830291457,0.1756422623319016,0.266440844052091,0.1912058605405497,14.186694135894207,9.334263989591252,-8.709645191431159,-8.83820996907776,0.1390022003432856
bdg2,patchtst,legacy,2,results/tsf_edge/elf_real/real_losses_legacy_bdg2_patchtst_s2.npz,0.1886286543389637,0.2878460762759817,0.2180406520239773,0.3190164642622972,0.1735212191285412,0.2643983179131066,0.190260352864367,13.489226624482498,9.77077721000853,-8.706390657174445,-8.868346269351491,0.8576135284298902
ETTh1,dlinear,refit,0,results/tsf_edge/elf_real/real_losses_refit_ETTh1_dlinear_s0.npz,0.3585637688165001,0.3870227304763065,0.3998238508098548,0.4078866380694987,0.3680035727861578,0.3872908124187839,0.3609365819713231,10.319564955862726,5.115124067789956,2.565139218130108,0.0692198043127256,0.6574044509047638
ETTh1,dlinear,refit,1,results/tsf_edge/elf_real/real_losses_refit_ETTh1_dlinear_s1.npz,0.3608421020360576,0.3880252266088111,0.399613224127353,0.406084682540996,0.3686536645156496,0.3871763048984606,0.363787609564686,9.702161928189712,4.447214265552035,2.1189433963324733,-0.2192597273154684,0.8096778040772357
ETTh1,dlinear,refit,2,results/tsf_edge/elf_real/real_losses_refit_ETTh1_dlinear_s2.npz,0.3562006101043464,0.384175272350205,0.3893195080572347,0.3986060351106976,0.3656464246317308,0.3849509472464442,0.3586289676972665,8.50686833499733,3.620307142736812,2.583319264477424,0.2014996720458906,0.6771225449278218
ETTh1,patchtst,refit,0,results/tsf_edge/elf_real/real_losses_refit_ETTh1_patchtst_s0.npz,0.3682896468156082,0.4020124153276266,0.4210708479325171,0.4299823023893913,0.3658334047330056,0.3925185260418259,0.371232713402765,12.53499295333974,6.504892621472402,-0.6714100054354688,-2.4187111323222155,0.7927821231540344
ETTh1,patchtst,refit,1,results/tsf_edge/elf_real/real_losses_refit_ETTh1_patchtst_s1.npz,0.3770845945630566,0.4075703876523563,0.4327461583775902,0.43359457234559,0.3634583055566833,0.3911979708117437,0.3808698281596607,12.862405069802229,6.001962744241062,-3.749065242986527,-4.185199837984732,0.9938391851342154
ETTh1,patchtst,refit,2,results/tsf_edge/elf_real/real_losses_refit_ETTh1_patchtst_s2.npz,0.3733524877631349,0.4072944579371222,0.4260292238720576,0.4393147040350108,0.36192512686293,0.3924253886777009,0.3770186650104729,12.364582793208168,7.288680711979268,-3.1573825777873266,-3.7890181645798826,0.9724126648308462
ETTh2,dlinear,refit,0,results/tsf_edge/elf_real/real_losses_refit_ETTh2_dlinear_s0.npz,0.1364696752856625,0.2452559243926229,0.1574857800899883,0.2735780288993586,0.1363929992268162,0.2469041418060901,0.1366068151430261,13.344763439795692,10.352477726621334,-0.0562170047443633,0.6675535701469615,0.1003902017772784
ETTh2,dlinear,refit,1,results/tsf_edge/elf_real/real_losses_refit_ETTh2_dlinear_s1.npz,0.1329272536126192,0.2415471596314914,0.1410646462955559,0.2533221605139915,0.1345617422647538,0.2437947937140468,0.1329666300282465,5.768555691755206,4.648231666194757,1.214675601419224,0.9219368667862992,0.0296137576915711
ETTh2,dlinear,refit,2,results/tsf_edge/elf_real/real_losses_refit_ETTh2_dlinear_s2.npz,0.1343851508662235,0.2434446102896359,0.1505263982113729,0.2632415475578891,0.1359248556867939,0.2456561235505007,0.1349593653766191,10.723200406671165,7.520445557287914,1.1327617842892823,0.9002475610628058,0.4254721477039647
ETTh2,patchtst,refit,0,results/tsf_edge/elf_real/real_losses_refit_ETTh2_patchtst_s0.npz,0.1404884250149456,0.2524564467539685,0.1539243298690109,0.2659269570677059,0.1365709533738029,0.2462361645153326,0.1413704230337262,8.728902614355526,5.0654925932566375,-2.868451558963847,-2.52614487026277,0.6238914759208125
ETTh2,patchtst,refit,1,results/tsf_edge/elf_real/real_losses_refit_ETTh2_patchtst_s1.npz,0.1406610578944936,0.2536241420404355,0.1664075379820362,0.3015645126549744,0.1382447819346174,0.2530937039182677,0.1410141077203656,15.471943398574885,15.897218871170182,-1.7478243490006706,-0.2095817137905076,0.2503648972286942
ETTh2,patchtst,refit,2,results/tsf_edge/elf_real/real_losses_refit_ETTh2_patchtst_s2.npz,0.1356316596614607,0.2460192242518226,0.1599854921813644,0.2673008961640642,0.1376174224650106,0.2463648375089547,0.1362079903546525,15.22252561019437,7.961691194323328,1.4429588695826667,0.140285139968288,0.4231254654673333
ETTm1,dlinear,refit,0,results/tsf_edge/elf_real/real_losses_refit_ETTm1_dlinear_s0.npz,0.2479582679330432,0.3280605525434759,0.2640003862547807,0.3391195211912549,0.2398791817784416,0.3196557852092729,0.2532665102636818,6.076551079836523,3.261082879844601,-3.367981370748363,-2.629318073721243,2.0959116644012843
ETTm1,dlinear,refit,1,results/tsf_edge/elf_real/real_losses_refit_ETTm1_dlinear_s1.npz,0.2528778484227444,0.3329891538814917,0.2714258901522036,0.3471124218506221,0.2408321487874222,0.321022661285525,0.2574245287483661,6.8335565627355095,4.068787827826082,-5.001699190067321,-3.727616158948788,1.7662187623410652
ETTm1,dlinear,refit,2,results/tsf_edge/elf_real/real_losses_refit_ETTm1_dlinear_s2.npz,0.2380417551735924,0.3181376418762861,0.2553406141308771,0.3337978190333603,0.236392291391518,0.3172088651192694,0.2413509978693517,6.774816852448684,4.6915157212303775,-0.6977654695780933,-0.2927965952866707,1.3711328003502166
ETTm1,patchtst,refit,0,results/tsf_edge/elf_real/real_losses_refit_ETTm1_patchtst_s0.npz,0.2738698740656219,0.3438358185649789,0.320290989471134,0.3598315111578851,0.2341020978967369,0.3151491595386346,0.277200079717549,14.49341908811198,4.44532846537935,-16.98736428514478,-9.102565613165648,1.2013725448132615
ETTm1,patchtst,refit,1,results/tsf_edge/elf_real/real_losses_refit_ETTm1_patchtst_s1.npz,0.2687833656220108,0.3455428977468173,0.3116047794356253,0.3632477510041613,0.2400622395629174,0.3210982689618958,0.2723218776956919,13.74221983731193,4.874043461632127,-11.964033207132484,-7.612818612803607,1.2993858971680703
ETTm1,patchtst,refit,2,results/tsf_edge/elf_real/real_losses_refit_ETTm1_patchtst_s2.npz,0.2639398912411018,0.3354681001519315,0.2998470838676395,0.3471134999125112,0.2342249442349912,0.3153034139537005,0.2682090189642302,11.97516819686266,3.354925626204364,-12.686499767632965,-6.395327581575749,1.5917166915620171
ETTm2,dlinear,refit,0,results/tsf_edge/elf_real/real_losses_refit_ETTm2_dlinear_s0.npz,0.0893893697645368,0.197640320780385,0.1020296539490167,0.2151515579462905,0.0859677712913702,0.1915749119627945,0.0940428472767286,12.38883373141313,8.139024106103388,-3.9800944258166826,-3.166076787115224,4.948252468896996
ETTm2,dlinear,refit,1,results/tsf_edge/elf_real/real_losses_refit_ETTm2_dlinear_s1.npz,0.0900226286618112,0.1989936260780635,0.1037356796600981,0.2172191392258056,0.0861575869416763,0.1917712156996107,0.0947572067146474,13.219223167206584,8.390380890330373,-4.486014357332535,-3.766159771217148,4.996536112650485
ETTm2,dlinear,refit,2,results/tsf_edge/elf_real/real_losses_refit_ETTm2_dlinear_s2.npz,0.0900704216937655,0.1995621796154277,0.1031248961800945,0.2162797652883894,0.086560521733612,0.1922637892191201,0.0950723162253413,12.658897094578458,7.729611529155422,-4.054850744725269,-3.7960296246891234,5.261147229988938
ETTm2,patchtst,refit,0,results/tsf_edge/elf_real/real_losses_refit_ETTm2_patchtst_s0.npz,0.0885980855760418,0.1971355403280331,0.1284445097311802,0.2427223750192445,0.0859315396793742,0.1919564129927379,0.0907478412514004,31.02228677467993,18.78147191316705,-3.103104991039296,-2.698074659006644,2.368933129112249
ETTm2,patchtst,refit,1,results/tsf_edge/elf_real/real_losses_refit_ETTm2_patchtst_s1.npz,0.0913764982020783,0.2017103907428258,0.1130723924280687,0.231368989480443,0.0865779978548114,0.1926546473789862,0.0950248156361137,19.18761402328356,12.818744121335335,-5.542401610295844,-4.700506054248077,3.8393312416476366
ETTm2,patchtst,refit,2,results/tsf_edge/elf_real/real_losses_refit_ETTm2_patchtst_s2.npz,0.093494632805136,0.2066646394123046,0.1116529630209007,0.2344577541349283,0.0868069505293328,0.1935729854655859,0.0971269206279375,16.26318704355889,11.854210079411176,-7.704086176306069,-6.76316166495563,3.7397333296662616
appliances,dlinear,refit,0,results/tsf_edge/elf_real/real_losses_refit_appliances_dlinear_s0.npz,0.1830580220428083,0.2482809414649274,0.2214710995625274,0.277695690730193,0.1924049017236124,0.2551450238648896,0.2001162452665849,17.344510229820763,10.59243994313358,4.857921808162036,2.6902670081455526,8.52415714728828
appliances,dlinear,refit,1,results/tsf_edge/elf_real/real_losses_refit_appliances_dlinear_s1.npz,0.1848631018632484,0.2492999116162049,0.2216167536762603,0.2749426919619233,0.1927177931318744,0.254789694363175,0.2026835614413251,16.584329119224417,9.326590993467686,4.075747828458754,2.154632965313364,8.79225697996997
appliances,dlinear,refit,2,results/tsf_edge/elf_real/real_losses_refit_appliances_dlinear_s2.npz,0.1849035052727041,0.249690914426237,0.2279299018765531,0.2843024989562914,0.1933092357141414,0.2563149893057636,0.2042361080091851,18.877030284140663,12.17421044736422,4.348333596366505,2.584349396603014,9.465810392162188
appliances,patchtst,refit,0,results/tsf_edge/elf_real/real_losses_refit_appliances_patchtst_s0.npz,0.181925032296886,0.2510409232287898,0.4695688419918777,0.3932843572278386,0.1778501548719746,0.2475296182400603,0.1854593072944797,61.257005144299406,36.168088403435775,-2.2911857613195474,-1.4185393302405205,1.9056875867555223
appliances,patchtst,refit,1,results/tsf_edge/elf_real/real_losses_refit_appliances_patchtst_s1.npz,0.1827326881517679,0.2531295975525798,0.4304963504108328,0.3902387975236796,0.1781395219232117,0.2479053988441591,0.1849405953756142,57.55302269638712,35.134692101643225,-2.5784094281650294,-2.1073355936490845,1.1938467156775712
appliances,patchtst,refit,2,results/tsf_edge/elf_real/real_losses_refit_appliances_patchtst_s2.npz,0.177343721876267,0.2455476498400052,0.4253650581247615,0.3816055212205236,0.1803146368311126,0.2495467674379269,0.1822880708451028,58.30787731881557,35.65406258938606,1.6476282830152011,1.6025523548071965,2.7123820806887577
bdg2,dlinear,refit,0,results/tsf_edge/elf_real/real_losses_refit_bdg2_dlinear_s0.npz,0.1928634565097236,0.2786979679567469,0.2141913409078947,0.2960556635998041,0.1843633622187008,0.2639356799112969,0.1955394131646882,9.957398047824151,5.862983815949086,-4.61051164869708,-5.593138468588732,1.3684998904598178
bdg2,dlinear,refit,1,results/tsf_edge/elf_real/real_losses_refit_bdg2_dlinear_s1.npz,0.1936807927963018,0.2823448037141445,0.2189961129917393,0.3092129231080201,0.1840154047804875,0.2660367344329237,0.1965853457092945,11.559712110685894,8.689196791587372,-5.252488522547427,-6.130006563184809,1.477502253544305
bdg2,dlinear,refit,2,results/tsf_edge/elf_real/real_losses_refit_bdg2_dlinear_s2.npz,0.1924315109224133,0.2814073170508537,0.2202234593301698,0.3118603725438192,0.1833431291738921,0.265758606508524,0.1951418022008308,12.619885498251794,9.764964764379169,-4.95703427200771,-5.888317502834206,1.3888829804022065
bdg2,patchtst,refit,0,results/tsf_edge/elf_real/real_losses_refit_bdg2_patchtst_s0.npz,0.1819472900404105,0.2800282363230282,0.2006033697453124,0.3000128517088697,0.1715608784200414,0.2612548685098514,0.1827757876745372,9.29998320994695,6.661253100328657,-6.054067638275629,-7.185844198906799,0.4532863158013045
bdg2,patchtst,refit,1,results/tsf_edge/elf_real/real_losses_refit_bdg2_patchtst_s1.npz,0.1879603928581101,0.2875929222652045,0.2115402672566757,0.319244193409723,0.1735643410005357,0.2656681205808239,0.1891490538192295,11.146754565623462,9.914439102701769,-8.294360336107287,-8.25270327371117,0.628425539075339
bdg2,patchtst,refit,2,results/tsf_edge/elf_real/real_losses_refit_bdg2_patchtst_s2.npz,0.1859157489609771,0.2840217131588963,0.2042283493221908,0.3035693631887781,0.1740971727914943,0.263628530932593,0.1878701665488299,8.966727891593385,6.43926970249824,-6.788494023183955,-7.735574808296297,1.0403022596697342
bdg2_fox,dlinear,legacy,0,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_fox_dlinear_s0.npz,0.2087642744310804,0.2987169197747036,0.2372526588699503,0.3171059109380039,0.1759425950775218,0.2670600883223226,0.21530016979579325,12.007614403379897,5.7990061140473115,-18.654765970171727,-11.8538234789219,3.035713056293443
bdg2_fox,dlinear,refit,0,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_fox_dlinear_s0.npz,0.2092824496831106,0.2981701790019992,0.2351892860078212,0.3105632038170231,0.176374097224779,0.2663310263307556,0.21586175547909645,11.015313139667882,3.9905000536784807,-18.658268405701172,-11.954729086540095,3.0479256417531353
bdg2_fox,dlinear,legacy,1,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_fox_dlinear_s1.npz,0.2096845266491115,0.3000555727237721,0.2381683133851615,0.3188474879185776,0.1761718198400659,0.2672872208889678,0.21653550332080315,11.959519858540768,5.893700250699263,-19.022739754558614,-12.259602881806476,3.163904563743414
bdg2_fox,dlinear,refit,1,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_fox_dlinear_s1.npz,0.2084160610613698,0.2993241960622907,0.2385137057040893,0.3185297449935427,0.1762299294383989,0.2673059550645421,0.215869907236328,12.618832345030928,6.029436570089031,-18.263714753526905,-11.978124838265458,3.4529343484629105
bdg2_fox,dlinear,legacy,2,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_fox_dlinear_s2.npz,0.2095058336029064,0.3006221691080649,0.2393939464392653,0.3222495356018403,0.1760439831631782,0.2678524457757664,0.21644919488296574,12.484907526240042,6.711372431734819,-19.007664924686352,-12.234244580962983,3.2078480512776397
bdg2_fox,dlinear,refit,2,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_fox_dlinear_s2.npz,0.2086939153122755,0.2987083691569643,0.2363967731895128,0.3155418242591663,0.1758677574082741,0.2668853614701594,0.21538430315902912,11.718796963031597,5.334777772082622,-18.665250747353323,-11.92384906819366,3.106256003165553
bdg2_fox,patchtst,legacy,0,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_fox_patchtst_s0.npz,0.1771020804892014,0.2850419118517323,0.1902763574626706,0.2979829077263204,0.1566480864252824,0.2581215671036227,0.17690200623963084,6.923759288409648,4.3428651573779735,-13.057289450947152,-10.429327952012013,-0.11309891494364344
bdg2_fox,patchtst,refit,0,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_fox_patchtst_s0.npz,0.1712181186783261,0.2806231796190728,0.178914805926664,0.2891902672104119,0.1535307318860586,0.2558323232947879,0.16965716551127946,4.301872731255529,2.9624398061452673,-11.520421074651054,-9.69027525725088,-0.9200632123863128
bdg2_fox,patchtst,legacy,1,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_fox_patchtst_s1.npz,0.1698132026221985,0.2786373438826034,0.1845938965389207,0.2940718444077863,0.1541200676591076,0.2568618023849832,0.17076573927542332,8.007141186060696,5.248547529691416,-10.182408560708623,-8.477532001812849,0.5578031385373494
bdg2_fox,patchtst,refit,1,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_fox_patchtst_s1.npz,0.1655530911480587,0.272232354808405,0.1774665404722834,0.2872662049268533,0.1527530039470835,0.2558588288572744,0.16394638282212853,6.713067878891432,5.23342107794279,-8.379597697083184,-6.399437543061781,-0.9800206008041767
bdg2_fox,patchtst,legacy,2,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_fox_patchtst_s2.npz,0.1738318424625394,0.2806784692846151,0.1835186399890558,0.2927541421756142,0.156612534656497,0.2585950918160283,0.17401844769573524,5.278372555013522,4.124851249331007,-10.994846513281997,-8.539751204673873,0.10723301791664142
bdg2_fox,patchtst,refit,2,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_fox_patchtst_s2.npz,0.1710311257446108,0.2753212425836569,0.1754773751672312,0.2859294277113035,0.1533490251914321,0.2552618557197038,0.1675399893287393,2.53380210319597,3.7100711222901483,-11.530624685162083,-7.858356591272231,-2.0837630644832794
bdg2_panther,dlinear,legacy,0,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_panther_dlinear_s0.npz,0.0669031807768378,0.1638474589815462,0.0778961183824501,0.1785384359146622,0.0645714094415725,0.1597659239202654,0.07039056861248223,14.112304738523406,8.228467364942071,-3.611151367812715,-2.5546968722302665,4.954339628712734
bdg2_panther,dlinear,refit,0,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_panther_dlinear_s0.npz,0.0664986879967471,0.1631922170607847,0.0773265981251636,0.177811826713068,0.0645722431195545,0.1598904003382136,0.06991433389847221,14.002827475857726,8.221955717194618,-2.983394697355979,-2.0650500064962163,4.885472994257833
bdg2_panther,dlinear,legacy,1,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_panther_dlinear_s1.npz,0.0664120899237262,0.163105464044486,0.0783383119311524,0.1793496516915571,0.0644993363564443,0.1596497756597401,0.07026476129760025,15.223996679820662,9.057273038370662,-2.965539919219329,-2.1645432137098464,5.483077580746897
bdg2_panther,dlinear,refit,1,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_panther_dlinear_s1.npz,0.0665592305606879,0.1630483813368107,0.0766093468180305,0.1766298462537482,0.0645434901825356,0.1597654377856747,0.0691442627235959,13.11865545755736,7.689224219459612,-3.1230730976145926,-2.054852161166476,3.7386068794191485
bdg2_panther,dlinear,legacy,2,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_panther_dlinear_s2.npz,0.0666217241149721,0.1635094953788221,0.0805036916586102,0.1821439269362954,0.0647509063752711,0.1603996728104664,0.07064594900344558,17.243889388957445,10.230608217857684,-2.889253362506561,-1.9387960797341286,5.6963278790086225
bdg2_panther,dlinear,refit,2,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_panther_dlinear_s2.npz,0.066332979755961,0.1627458583050515,0.0766935526463754,0.1770248197118518,0.0642866907592892,0.1593320453274469,0.06940097809082849,13.509053281422146,8.066078773610707,-3.183067867552558,-2.1425777661918444,4.420684577171585
bdg2_panther,patchtst,legacy,0,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_panther_patchtst_s0.npz,0.0678908211340164,0.1653554297347294,0.0735923416645027,0.1729121559470561,0.064002084282525,0.1581299428926661,0.06938586319145425,7.747437303298133,4.370268921197484,-6.075953455398908,-4.569335010111097,2.154678184679526
bdg2_panther,patchtst,refit,0,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_panther_patchtst_s0.npz,0.0668078320023271,0.1645044430852842,0.0810435353678488,0.1890732648971033,0.0650313236580703,0.161036881655389,0.0674203031994028,17.565501431924492,12.994339429844748,-2.7317733121926757,-2.153271594836026,0.9084373223066877
bdg2_panther,patchtst,legacy,1,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_panther_patchtst_s1.npz,0.0676535763917048,0.165610677432609,0.0747446557941097,0.1751959008725725,0.0642925832951033,0.1588220132687886,0.06929797985236114,9.487072121835528,5.471145952744216,-5.227652902317703,-4.274384906789552,2.3729457397744125
bdg2_panther,patchtst,refit,1,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_panther_patchtst_s1.npz,0.0664816642004512,0.1625680258115187,0.072169150618005,0.1696844123948982,0.0632984872062637,0.1569350022770851,0.06804143312243505,7.880772281300574,4.193895292407824,-5.028835813745158,-3.5893990841430634,2.292381054316095
bdg2_panther,patchtst,legacy,2,results/tsf_edge/site_main96/proposed/blocks_legacy_bdg2_panther_patchtst_s2.npz,0.0672268852429438,0.1644349163286583,0.0729775293055062,0.1719463960494782,0.0642108326159199,0.1591709056962753,0.06881233309537332,7.880020216207162,4.368500819673149,-4.6971087340738515,-3.307143732930462,2.3040169997318727
bdg2_panther,patchtst,refit,2,results/tsf_edge/site_main96/proposed/blocks_refit_bdg2_panther_patchtst_s2.npz,0.0675319036982664,0.1656093661379093,0.076768485190991,0.1830177645667254,0.064072498488999,0.1596604406376917,0.06835629361665564,12.031736030410233,9.511862670833382,-5.399204480626518,-3.7259858963543557,1.2060190434145746


==> anc/tableS02_learned_all.csv <==
dataset,backbone,kind,seed,rank,arm,mse,mae,state_bytes
ETTh1,dlinear,mae,0,2,base,0.4869653188891859,0.47262947733727456,0
ETTh1,dlinear,mae,0,2,boundary,0.4299635396939079,0.4468540827577371,4528
ETTh1,dlinear,mae,0,2,adapter,0.4827576264623193,0.4697141140022716,1056
ETTh1,dlinear,mae,0,2,adapter_global,0.48337068995516,0.470002034448073,1584
ETTh1,dlinear,mae,0,4,base,0.483213702633125,0.47042402104392583,0
ETTh1,dlinear,mae,0,4,boundary,0.4301022137449885,0.44714745412814944,4528
ETTh1,dlinear,mae,0,4,adapter,0.48912339437453584,0.4736588678576159,1440
ETTh1,dlinear,mae,0,4,adapter_global,0.4818428854864944,0.4697663052539567,1968
ETTh1,dlinear,sf,0,2,base,0.4970491477063112,0.4777909053208413,0
ETTh1,dlinear,sf,0,2,boundary,0.4375534519158638,0.4512358889681768,4528
ETTh1,dlinear,sf,0,2,adapter,0.49273700242092683,0.47502541186938624,1056
ETTh1,dlinear,sf,0,2,adapter_global,0.49301077544112726,0.47515220164092176,1584
ETTh1,dlinear,sf,0,4,base,0.49016431325358806,0.47369377161390575,0
ETTh1,dlinear,sf,0,4,boundary,0.43425814007995855,0.44949438718001794,4528
ETTh1,dlinear,sf,0,4,adapter,0.49551434308127684,0.4767123470626027,1440
ETTh1,dlinear,sf,0,4,adapter_global,0.48842569494032,0.4728851957638827,1968
ETTh1,dlinear,mae,1,2,base,0.4912081058127826,0.4708740727010691,0
ETTh1,dlinear,mae,1,2,boundary,0.435258590180438,0.44693783077381993,4528
ETTh1,dlinear,mae,1,2,adapter,0.49095351910521395,0.47089343147511015,1056
ETTh1,dlinear,mae,1,2,adapter_global,0.490444007983744,0.47047584050777463,1584
ETTh1,dlinear,mae,1,4,base,0.4884779430772316,0.46952849531285623,0
ETTh1,dlinear,mae,1,4,boundary,0.43419936432625184,0.44604030109202286,4528
ETTh1,dlinear,mae,1,4,adapter,0.48734688335299325,0.46894103789182306,1440
ETTh1,dlinear,mae,1,4,adapter_global,0.48623327965501156,0.4682658696975913,1968
ETTh1,dlinear,sf,1,2,base,0.4945643037758996,0.4736499519166041,0
ETTh1,dlinear,sf,1,2,boundary,0.4375423216077532,0.4489026091729969,4528
ETTh1,dlinear,sf,1,2,adapter,0.4941573791184464,0.47365708441331383,1056
ETTh1,dlinear,sf,1,2,adapter_global,0.4935783227189582,0.47316134553739725,1584
ETTh1,dlinear,sf,1,4,base,0.49210633214444005,0.4723831366852931,0
ETTh1,dlinear,sf,1,4,boundary,0.4367799026745774,0.44822495517264477,4528
ETTh1,dlinear,sf,1,4,adapter,0.4905277293425293,0.4716738844978612,1440
ETTh1,dlinear,sf,1,4,adapter_global,0.48943067805106133,0.4709196570942789,1968
ETTh1,dlinear,mae,2,2,base,0.5107688730525409,0.48537925939567284,0
ETTh1,dlinear,mae,2,2,boundary,0.4434587118375748,0.4556300334859895,4528
ETTh1,dlinear,mae,2,2,adapter,0.5095932538550825,0.4850741102404796,1056
ETTh1,dlinear,mae,2,2,adapter_global,0.5097790625120835,0.4849616755743487,1584
ETTh1,dlinear,mae,2,4,base,0.49678447774942186,0.4773855118984839,0
ETTh1,dlinear,mae,2,4,boundary,0.4384293470123985,0.45274471380447967,4528
ETTh1,dlinear,mae,2,4,adapter,0.4984206474934484,0.4791352735049608,1440
ETTh1,dlinear,mae,2,4,adapter_global,0.4964468998300267,0.47740635249353763,1968
ETTh1,dlinear,sf,2,2,base,0.5041101100307248,0.4821218232029461,0
ETTh1,dlinear,sf,2,2,boundary,0.44228234988030324,0.45552865628718897,4528
ETTh1,dlinear,sf,2,2,adapter,0.5026919418126745,0.4819224200982681,1056
ETTh1,dlinear,sf,2,2,adapter_global,0.503069214844401,0.48177734712686554,1584
ETTh1,dlinear,sf,2,4,base,0.5041046320826934,0.481625922977724,0
ETTh1,dlinear,sf,2,4,boundary,0.4428332960243079,0.4556463490537215,4528
ETTh1,dlinear,sf,2,4,adapter,0.5047337161934498,0.4833665101259841,1440
ETTh1,dlinear,sf,2,4,adapter_global,0.5031459580731146,0.4816012812423425,1968
ETTh1,patchtst,mae,0,2,base,0.5500131869640071,0.5056817074386071,0
ETTh1,patchtst,mae,0,2,boundary,0.41597737637590876,0.4433602767459662,4528
ETTh1,patchtst,mae,0,2,adapter,0.5470871473498944,0.5047950758051009,1056
ETTh1,patchtst,mae,0,2,adapter_global,0.5475808704223947,0.5049500337576805,1584
ETTh1,patchtst,mae,0,4,base,0.5527918652238474,0.5083404522826857,0
ETTh1,patchtst,mae,0,4,boundary,0.4169497814040618,0.4442446997011802,4528
ETTh1,patchtst,mae,0,4,adapter,0.5508893386784037,0.507786938970069,1440
ETTh1,patchtst,mae,0,4,adapter_global,0.5508447578682875,0.5077620349549085,1968
ETTh1,patchtst,sf,0,2,base,0.5964066994025048,0.5287900279107071,0
ETTh1,patchtst,sf,0,2,boundary,0.4279705401166282,0.4531575510469283,4528
ETTh1,patchtst,sf,0,2,adapter,0.595218762284884,0.5283972625866737,1056
ETTh1,patchtst,sf,0,2,adapter_global,0.5954086619582931,0.5284480827693018,1584
ETTh1,patchtst,sf,0,4,base,0.5953198558909824,0.5286421979280254,0
ETTh1,patchtst,sf,0,4,boundary,0.4278819539637226,0.45331777886096797,4528
ETTh1,patchtst,sf,0,4,adapter,0.595733497800208,0.5294001572299015,1440
ETTh1,patchtst,sf,0,4,adapter_global,0.595192554495577,0.5287153301738231,1968
ETTh1,patchtst,mae,1,2,base,0.5250751029106744,0.4852956720143952,0
ETTh1,patchtst,mae,1,2,boundary,0.43032691409814905,0.44685448836431574,4528
ETTh1,patchtst,mae,1,2,adapter,0.5208550864939149,0.48356435788612595,1056
ETTh1,patchtst,mae,1,2,adapter_global,0.5210185676448356,0.4836834174042531,1584
ETTh1,patchtst,mae,1,4,base,0.5198394964679035,0.4821246222174888,0
ETTh1,patchtst,mae,1,4,boundary,0.42818274903809306,0.44551571381433086,4528
ETTh1,patchtst,mae,1,4,adapter,0.5135485239363813,0.47969191255549903,1440
ETTh1,patchtst,mae,1,4,adapter_global,0.5137010413364063,0.4797629929065922,1968
ETTh1,patchtst,sf,1,2,base,0.5434888602351949,0.49807849293989886,0
ETTh1,patchtst,sf,1,2,boundary,0.4352320550098521,0.452287155598457,4528
ETTh1,patchtst,sf,1,2,adapter,0.5393238725305195,0.4962876893572719,1056
ETTh1,patchtst,sf,1,2,adapter_global,0.5394401351178435,0.49637604981448014,1584
ETTh1,patchtst,sf,1,4,base,0.5390709840532627,0.49621923234137155,0
ETTh1,patchtst,sf,1,4,boundary,0.43330810697627753,0.45111336017250825,4528
ETTh1,patchtst,sf,1,4,adapter,0.5348137839501714,0.4947153284849394,1440
ETTh1,patchtst,sf,1,4,adapter_global,0.534930438890237,0.49472690428043814,1968
ETTh1,patchtst,mae,2,2,base,0.536062560541632,0.4945794986574455,0
ETTh1,patchtst,mae,2,2,boundary,0.41577074325034824,0.43998354564780556,4528
ETTh1,patchtst,mae,2,2,adapter,0.5340443936923022,0.49435863837781324,1056
ETTh1,patchtst,mae,2,2,adapter_global,0.5342507616430247,0.49440289544131805,1584
ETTh1,patchtst,mae,2,4,base,0.5389068576886394,0.49591354676348526,0
ETTh1,patchtst,mae,2,4,boundary,0.41606235523104784,0.4394521969058105,4528
ETTh1,patchtst,mae,2,4,adapter,0.5329994586372424,0.4933038509487866,1440
ETTh1,patchtst,mae,2,4,adapter_global,0.5330983833972468,0.4933516049691011,1968
ETTh1,patchtst,sf,2,2,base,0.5403405893263422,0.49213091848591034,0
ETTh1,patchtst,sf,2,2,boundary,0.4211650182831172,0.44195323144536053,4528
ETTh1,patchtst,sf,2,2,adapter,0.5378250837927392,0.49174546928653406,1056
ETTh1,patchtst,sf,2,2,adapter_global,0.5379938179253565,0.4917954898741781,1584
ETTh1,patchtst,sf,2,4,base,0.5396080251258517,0.4917472963184136,0
ETTh1,patchtst,sf,2,4,boundary,0.42152735990562223,0.4422532420984054,4528
ETTh1,patchtst,sf,2,4,adapter,0.532881617482496,0.48959286795984497,1440
ETTh1,patchtst,sf,2,4,adapter_global,0.5331003041510126,0.48971015067226437,1968
ETTh2,dlinear,mae,0,2,base,0.1690118930965308,0.28017584695249126,0
ETTh2,dlinear,mae,0,2,boundary,0.1524514402475091,0.262124880796141,4528
ETTh2,dlinear,mae,0,2,adapter,0.16767727695824614,0.2787624627083522,1056
ETTh2,dlinear,mae,0,2,adapter_global,0.16777775732988448,0.27886534975082555,1584
ETTh2,dlinear,mae,0,4,base,0.16832133798963808,0.2795801023194683,0
ETTh2,dlinear,mae,0,4,boundary,0.15209141604039667,0.2619328227709688,4528
ETTh2,dlinear,mae,0,4,adapter,0.16713334689122772,0.27788868208276196,1440
ETTh2,dlinear,mae,0,4,adapter_global,0.1674726830264076,0.27835755535470336,1968
ETTh2,dlinear,sf,0,2,base,0.17000086208656873,0.28112487247879675,0
ETTh2,dlinear,sf,0,2,boundary,0.1527957879242068,0.2623441238861788,4528
ETTh2,dlinear,sf,0,2,adapter,0.16839631707370542,0.2794528614460612,1056
ETTh2,dlinear,sf,0,2,adapter_global,0.16848442155217352,0.27953670041095086,1584
ETTh2,dlinear,sf,0,4,base,0.17093178780753043,0.2822080588237582,0
ETTh2,dlinear,sf,0,4,boundary,0.15292959427609162,0.26269934938301276,4528
ETTh2,dlinear,sf,0,4,adapter,0.16865186231805734,0.2799511065015531,1440
ETTh2,dlinear,sf,0,4,adapter_global,0.16878291005983564,0.28008693298179715,1968
ETTh2,dlinear,mae,1,2,base,0.16556262138021569,0.27415837891812944,0
ETTh2,dlinear,mae,1,2,boundary,0.14995554733815822,0.25835239484973543,4528
ETTh2,dlinear,mae,1,2,adapter,0.16433370392996055,0.27286693773672466,1056
ETTh2,dlinear,mae,1,2,adapter_global,0.1645471442983049,0.2731167777545957,1584
ETTh2,dlinear,mae,1,4,base,0.16708601570937853,0.27580568199459254,0
ETTh2,dlinear,mae,1,4,boundary,0.14990992046476956,0.2584939765440811,4528
ETTh2,dlinear,mae,1,4,adapter,0.1641676231884524,0.272984226881125,1440
ETTh2,dlinear,mae,1,4,adapter_global,0.16433457345779143,0.27314388198551315,1968
ETTh2,dlinear,sf,1,2,base,0.16508300644758817,0.27494546788114116,0
ETTh2,dlinear,sf,1,2,boundary,0.14932745875156925,0.258404828655563,4528
ETTh2,dlinear,sf,1,2,adapter,0.16377502288765275,0.27352338579485763,1056
ETTh2,dlinear,sf,1,2,adapter_global,0.16403365599706976,0.27381851262882534,1584
ETTh2,dlinear,sf,1,4,base,0.16736784030454488,0.2774117762175944,0
ETTh2,dlinear,sf,1,4,boundary,0.1495843242619517,0.2588375976520861,4528
ETTh2,dlinear,sf,1,4,adapter,0.16388001279872302,0.27393753914737334,1440
ETTh2,dlinear,sf,1,4,adapter_global,0.1640647696297579,0.27411780123870716,1968
ETTh2,dlinear,mae,2,2,base,0.16682690102918707,0.27681782931534005,0
ETTh2,dlinear,mae,2,2,boundary,0.15382907238342827,0.26297132922274896,4528
ETTh2,dlinear,mae,2,2,adapter,0.16611277530947227,0.275616545193296,1056
ETTh2,dlinear,mae,2,2,adapter_global,0.16636538847315185,0.2759492069035605,1584
ETTh2,dlinear,mae,2,4,base,0.1677780413167973,0.2784127189885522,0
ETTh2,dlinear,mae,2,4,boundary,0.15322455822423467,0.2625866750642904,4528
ETTh2,dlinear,mae,2,4,adapter,0.1667929717198523,0.27641793210924653,1440
ETTh2,dlinear,mae,2,4,adapter_global,0.16709451713522008,0.2769609183743912,1968
ETTh2,dlinear,sf,2,2,base,0.1681430839894414,0.2784788928853984,0
ETTh2,dlinear,sf,2,2,boundary,0.1538608311274564,0.2632200165292077,4528
ETTh2,dlinear,sf,2,2,adapter,0.16718966067786753,0.2769576228674564,1056
ETTh2,dlinear,sf,2,2,adapter_global,0.16748650714839844,0.2773504910797967,1584
ETTh2,dlinear,sf,2,4,base,0.17038228038282952,0.28123799027771895,0
ETTh2,dlinear,sf,2,4,boundary,0.15394924464879398,0.2637125755729501,4528
ETTh2,dlinear,sf,2,4,adapter,0.1689801771598867,0.2787880779329736,1440
ETTh2,dlinear,sf,2,4,adapter_global,0.16932331517736204,0.27937506617650326,1968
ETTh2,patchtst,mae,0,2,base,0.29304375109436787,0.37056034706285945,0
ETTh2,patchtst,mae,0,2,boundary,0.1584015511665197,0.2703415854783006,4528
ETTh2,patchtst,mae,0,2,adapter,0.27013593811518855,0.35553672882577525,1056
ETTh2,patchtst,mae,0,2,adapter_global,0.2701692509077275,0.355582724765207,1584
ETTh2,patchtst,mae,0,4,base,0.2896422802317147,0.3707410558959678,0
ETTh2,patchtst,mae,0,4,boundary,0.15744297979860203,0.26998358407262746,4528
ETTh2,patchtst,mae,0,4,adapter,0.26720000852369113,0.3557448325397069,1440
ETTh2,patchtst,mae,0,4,adapter_global,0.267225883038104,0.35578117402493076,1968
ETTh2,patchtst,sf,0,2,base,0.3000880101201055,0.37325749898701627,0
ETTh2,patchtst,sf,0,2,boundary,0.1565834066676104,0.26889993161359005,4528
ETTh2,patchtst,sf,0,2,adapter,0.27502198958225815,0.3573485370488259,1056
ETTh2,patchtst,sf,0,2,adapter_global,0.27505106481858527,0.357392946158435,1584
ETTh2,patchtst,sf,0,4,base,0.29215363314423604,0.3681012190044122,0
ETTh2,patchtst,sf,0,4,boundary,0.15605990048067642,0.268747520336354,4528
ETTh2,patchtst,sf,0,4,adapter,0.26935822989943964,0.35311396403441636,1440
ETTh2,patchtst,sf,0,4,adapter_global,0.2693674125412005,0.3531395013758818,1968
ETTh2,patchtst,mae,1,2,base,0.25476209227485375,0.34746702852219763,0
ETTh2,patchtst,mae,1,2,boundary,0.15496631090600452,0.26678558429225424,4528
ETTh2,patchtst,mae,1,2,adapter,0.2470658231755976,0.34187972369663716,1056
ETTh2,patchtst,mae,1,2,adapter_global,0.24707129145465428,0.3418899385900541,1584
ETTh2,patchtst,mae,1,4,base,0.24750082833416548,0.3419595228915712,0
ETTh2,patchtst,mae,1,4,boundary,0.1548145360259291,0.2667430191830479,4528
ETTh2,patchtst,mae,1,4,adapter,0.234342628574113,0.33167845700149995,1440
ETTh2,patchtst,mae,1,4,adapter_global,0.23435628683828996,0.3317039392093334,1968
ETTh2,patchtst,sf,1,2,base,0.29818351363064005,0.3688857565245647,0
ETTh2,patchtst,sf,1,2,boundary,0.15673559456872477,0.2711620697341396,4528
ETTh2,patchtst,sf,1,2,adapter,0.2766676855175636,0.3563573780154895,1056
ETTh2,patchtst,sf,1,2,adapter_global,0.2766742729368314,0.35636475403258605,1584
ETTh2,patchtst,sf,1,4,base,0.3039958902349218,0.3720862503014967,0
ETTh2,patchtst,sf,1,4,boundary,0.1558966912616238,0.27080243737816934,4528
ETTh2,patchtst,sf,1,4,adapter,0.26667665830935855,0.3499741473645871,1440
ETTh2,patchtst,sf,1,4,adapter_global,0.26669231848842484,0.3499938141329489,1968
ETTh2,patchtst,mae,2,2,base,0.25512563271157435,0.3521529725948186,0
ETTh2,patchtst,mae,2,2,boundary,0.1615246363681436,0.2743843855732107,4528
ETTh2,patchtst,mae,2,2,adapter,0.2457320130771231,0.34553305295054193,1056
ETTh2,patchtst,mae,2,2,adapter_global,0.24574815632687985,0.3455561803816962,1584
ETTh2,patchtst,mae,2,4,base,0.2533077046251555,0.3502425440996668,0
ETTh2,patchtst,mae,2,4,boundary,0.16045141679072442,0.272982077514197,4528
ETTh2,patchtst,mae,2,4,adapter,0.23888441668938218,0.34009334524714585,1440
ETTh2,patchtst,mae,2,4,adapter_global,0.23891119213555997,0.34013110736982394,1968
ETTh2,patchtst,sf,2,2,base,0.28540495279897526,0.36735065952354146,0
ETTh2,patchtst,sf,2,2,boundary,0.1589515537489054,0.2728841894253643,4528
ETTh2,patchtst,sf,2,2,adapter,0.2758400837042307,0.3615723269234293,1056
ETTh2,patchtst,sf,2,2,adapter_global,0.27584357160875744,0.36157841671801394,1584
ETTh2,patchtst,sf,2,4,base,0.28674096238743274,0.3682391466344409,0
ETTh2,patchtst,sf,2,4,boundary,0.15827206260392196,0.2720348200501858,4528
ETTh2,patchtst,sf,2,4,adapter,0.27063578582930503,0.3583322929031899,1440
ETTh2,patchtst,sf,2,4,adapter_global,0.2706503146659669,0.3583522557393479,1968
ETTm1,dlinear,mae,0,2,base,0.290247710127101,0.35996875895026337,0
ETTm1,dlinear,mae,0,2,boundary,0.26399114515613165,0.34205687652321387,4528
ETTm1,dlinear,mae,0,2,adapter,0.2912918339742769,0.35958365970089295,1056
ETTm1,dlinear,mae,0,2,adapter_global,0.28925450335686653,0.3590057979322641,1584
ETTm1,dlinear,mae,0,4,base,0.2909873915686239,0.3608124806941855,0
ETTm1,dlinear,mae,0,4,boundary,0.26349884757000824,0.34154993396080485,4528
ETTm1,dlinear,mae,0,4,adapter,0.28959560093083747,0.35768122613189657,1440
ETTm1,dlinear,mae,0,4,adapter_global,0.28840555065608403,0.35798880986170045,1968
ETTm1,dlinear,sf,0,2,base,0.29028071855112103,0.36009070269646326,0
ETTm1,dlinear,sf,0,2,boundary,0.26356992050937045,0.3417182337226685,4528
ETTm1,dlinear,sf,0,2,adapter,0.29106740046336677,0.35930416557864403,1056
ETTm1,dlinear,sf,0,2,adapter_global,0.2889244448149063,0.3587871376372812,1584
ETTm1,dlinear,sf,0,4,base,0.2914351375099694,0.36134349768880536,0
ETTm1,dlinear,sf,0,4,boundary,0.263054413730612,0.3413056195012359,4528
ETTm1,dlinear,sf,0,4,adapter,0.2885168248646007,0.3569188842430332,1440
ETTm1,dlinear,sf,0,4,adapter_global,0.2875525142207805,0.357375882603252,1968
ETTm1,dlinear,mae,1,2,base,0.28344768642043516,0.35521925410248073,0
ETTm1,dlinear,mae,1,2,boundary,0.2576581618313197,0.3366107643279471,4528
ETTm1,dlinear,mae,1,2,adapter,0.28299466284318775,0.35436788339841613,1056
ETTm1,dlinear,mae,1,2,adapter_global,0.28153919601353183,0.3537472303622371,1584
ETTm1,dlinear,mae,1,4,base,0.28350325433962625,0.3550861820188262,0
ETTm1,dlinear,mae,1,4,boundary,0.25739243727464034,0.33634421597012054,4528
ETTm1,dlinear,mae,1,4,adapter,0.282636466565996,0.3539618163998715,1440
ETTm1,dlinear,mae,1,4,adapter_global,0.28118985276768477,0.3533278923124103,1968
ETTm1,dlinear,sf,1,2,base,0.2833558612091219,0.35530456715651976,0
ETTm1,dlinear,sf,1,2,boundary,0.25681684620091444,0.33609125335289636,4528
ETTm1,dlinear,sf,1,2,adapter,0.2821897188327597,0.3538510197871373,1056
ETTm1,dlinear,sf,1,2,adapter_global,0.28075752080079897,0.35331465549827284,1584
ETTm1,dlinear,sf,1,4,base,0.2834323677079006,0.35476845288857833,0
ETTm1,dlinear,sf,1,4,boundary,0.25683546497081366,0.3360879555835434,4528
ETTm1,dlinear,sf,1,4,adapter,0.2808456112472075,0.3527584949347457,1440
ETTm1,dlinear,sf,1,4,adapter_global,0.27973794029932497,0.3522161024113535,1968
ETTm1,dlinear,mae,2,2,base,0.28947882358555677,0.35919929868271067,0
ETTm1,dlinear,mae,2,2,boundary,0.26243812102789377,0.34095235874352514,4528
ETTm1,dlinear,mae,2,2,adapter,0.2871430561121235,0.3569266384311888,1056
ETTm1,dlinear,mae,2,2,adapter_global,0.2870421344770367,0.35712754876957836,1584
ETTm1,dlinear,mae,2,4,base,0.2916996432312215,0.36084992821533296,0
ETTm1,dlinear,mae,2,4,boundary,0.2625679514677294,0.3410153213848973,4528
ETTm1,dlinear,mae,2,4,adapter,0.2872500687914521,0.3564015737451083,1440
ETTm1,dlinear,mae,2,4,adapter_global,0.28725403315927206,0.3568471530070938,1968
ETTm1,dlinear,sf,2,2,base,0.29006520841788325,0.3584803360222545,0
ETTm1,dlinear,sf,2,2,boundary,0.2618290203531055,0.3401113025288125,4528
ETTm1,dlinear,sf,2,2,adapter,0.2875155188533423,0.35613986204267467,1056
ETTm1,dlinear,sf,2,2,adapter_global,0.2872626260040571,0.3564026430853877,1584
ETTm1,dlinear,sf,2,4,base,0.2932816571611816,0.3608939464309428,0
ETTm1,dlinear,sf,2,4,boundary,0.262239869089875,0.3404677377151406,4528
ETTm1,dlinear,sf,2,4,adapter,0.2881162548629402,0.35579116789726944,1440
ETTm1,dlinear,sf,2,4,adapter_global,0.2880534704503615,0.35643673835093537,1968
ETTm1,patchtst,mae,0,2,base,0.342313224826334,0.38237168523474874,0
ETTm1,patchtst,mae,0,2,boundary,0.27773492697209295,0.3516984609995322,4528
ETTm1,patchtst,mae,0,2,adapter,0.3450002992233886,0.38459677103297174,1056
ETTm1,patchtst,mae,0,2,adapter_global,0.342537210212683,0.3825533782900311,1584
ETTm1,patchtst,mae,0,4,base,0.3494601885922084,0.3884536788273764,0
ETTm1,patchtst,mae,0,4,boundary,0.2773705838987858,0.3518185103626935,4528
ETTm1,patchtst,mae,0,4,adapter,0.34251059155281893,0.38498920992502594,1440
ETTm1,patchtst,mae,0,4,adapter_global,0.34236675471045447,0.3849206937887868,1968
ETTm1,patchtst,sf,0,2,base,0.3371770680307979,0.3845145087958148,0
ETTm1,patchtst,sf,0,2,boundary,0.2771361644325306,0.35154081243826024,4528
ETTm1,patchtst,sf,0,2,adapter,0.3413341293731355,0.38772891890726857,1056
ETTm1,patchtst,sf,0,2,adapter_global,0.3374575472257365,0.3847871648116087,1584
ETTm1,patchtst,sf,0,4,base,0.33921378341272124,0.3854960689385327,0
ETTm1,patchtst,sf,0,4,boundary,0.2787527964536581,0.35164200750337643,4528
ETTm1,patchtst,sf,0,4,adapter,0.32592807696079545,0.37753024206179536,1440
ETTm1,patchtst,sf,0,4,adapter_global,0.32521687670274757,0.37711345665864576,1968
ETTm1,patchtst,mae,1,2,base,0.37987145328881605,0.4201219630629301,0
ETTm1,patchtst,mae,1,2,boundary,0.29577817453792193,0.364891109111942,4528
ETTm1,patchtst,mae,1,2,adapter,0.3448258699739186,0.39398478034586204,1056
ETTm1,patchtst,mae,1,2,adapter_global,0.3451392081520095,0.39446216746677404,1584
ETTm1,patchtst,mae,1,4,base,0.3508420975762901,0.3986210340869303,0
ETTm1,patchtst,mae,1,4,boundary,0.2897942535667759,0.362408812631872,4528
ETTm1,patchtst,mae,1,4,adapter,0.3334437665797916,0.38853039919826493,1440
ETTm1,patchtst,mae,1,4,adapter_global,0.33259466234871954,0.38821674228090847,1968
ETTm1,patchtst,sf,1,2,base,0.34152794575438844,0.39431226989245516,0
ETTm1,patchtst,sf,1,2,boundary,0.28323689012574726,0.35774178673873497,4528
ETTm1,patchtst,sf,1,2,adapter,0.3280439727407166,0.38740421304513933,1056
ETTm1,patchtst,sf,1,2,adapter_global,0.3270604471030811,0.38690992860795415,1584
ETTm1,patchtst,sf,1,4,base,0.33613071777374687,0.3883048474748864,0
ETTm1,patchtst,sf,1,4,boundary,0.28213830462877687,0.3567275585671094,4528
ETTm1,patchtst,sf,1,4,adapter,0.3260629735698141,0.3853314236476891,1440
ETTm1,patchtst,sf,1,4,adapter_global,0.32428415789244974,0.38367375661055075,1968
ETTm1,patchtst,mae,2,2,base,0.3462906318781557,0.39041139890644705,0
ETTm1,patchtst,mae,2,2,boundary,0.283423560172801,0.3549599509625529,4528
ETTm1,patchtst,mae,2,2,adapter,0.331535323573139,0.380637877852825,1056
ETTm1,patchtst,mae,2,2,adapter_global,0.3300951353169998,0.3802365475792952,1584
ETTm1,patchtst,mae,2,4,base,0.3531091166739909,0.3962277100105135,0
ETTm1,patchtst,mae,2,4,boundary,0.2840866135658033,0.3555233069601048,4528
ETTm1,patchtst,mae,2,4,adapter,0.33389239992662406,0.3828958166321832,1440
ETTm1,patchtst,mae,2,4,adapter_global,0.3322320803943792,0.38251509045781074,1968
ETTm1,patchtst,sf,2,2,base,0.34101249704734915,0.38776094364791697,0
ETTm1,patchtst,sf,2,2,boundary,0.27408223675587917,0.3492353029602784,4528
ETTm1,patchtst,sf,2,2,adapter,0.32714719835801076,0.37927571451518466,1056
ETTm1,patchtst,sf,2,2,adapter_global,0.32452278480717056,0.3780148073861413,1584
ETTm1,patchtst,sf,2,4,base,0.35207994885668875,0.3961876905714501,0
ETTm1,patchtst,sf,2,4,boundary,0.2742767414973265,0.349981043077131,4528
ETTm1,patchtst,sf,2,4,adapter,0.3297136576026522,0.38153205699327397,1440
ETTm1,patchtst,sf,2,4,adapter_global,0.3270176237739402,0.38038363249986235,1968
ETTm2,dlinear,mae,0,2,base,0.100903815433818,0.2103714805762839,0
ETTm2,dlinear,mae,0,2,boundary,0.09336652220932685,0.20317784252548324,4528
ETTm2,dlinear,mae,0,2,adapter,0.10100091113167027,0.21041736683118925,1056
ETTm2,dlinear,mae,0,2,adapter_global,0.09980751605160335,0.20914049124014286,1584
ETTm2,dlinear,mae,0,4,base,0.101882361562039,0.21128507546367026,0
ETTm2,dlinear,mae,0,4,boundary,0.09223477200162229,0.20142115782011577,4528
ETTm2,dlinear,mae,0,4,adapter,0.10007081591376499,0.20912487021654166,1440
ETTm2,dlinear,mae,0,4,adapter_global,0.09888503403464372,0.20793656523175608,1968
ETTm2,dlinear,sf,0,2,base,0.10089730354828107,0.2105719053177064,0
ETTm2,dlinear,sf,0,2,boundary,0.0919757971994136,0.20112953140863699,4528
ETTm2,dlinear,sf,0,2,adapter,0.1001911339956012,0.20948370884979653,1056
ETTm2,dlinear,sf,0,2,adapter_global,0.0986595465450243,0.20798894705971507,1584
ETTm2,dlinear,sf,0,4,base,0.10299323784235605,0.21297552739202,0
ETTm2,dlinear,sf,0,4,boundary,0.09192700253628751,0.20130208042109812,4528
ETTm2,dlinear,sf,0,4,adapter,0.10016854540384008,0.20937895675319296,1440
ETTm2,dlinear,sf,0,4,adapter_global,0.09867122058080874,0.20808409604218295,1968
ETTm2,dlinear,mae,1,2,base,0.10093805478846453,0.21047465007610516,0
ETTm2,dlinear,mae,1,2,boundary,0.09230906452497055,0.20172730992850246,4528
ETTm2,dlinear,mae,1,2,adapter,0.1000981295163222,0.2092227012914103,1056
ETTm2,dlinear,mae,1,2,adapter_global,0.09924283154505503,0.20838961366869801,1584
ETTm2,dlinear,mae,1,4,base,0.1014135583793393,0.21036504794922786,0
ETTm2,dlinear,mae,1,4,boundary,0.09207718071389448,0.20118367823583636,4528
ETTm2,dlinear,mae,1,4,adapter,0.09930202970093371,0.207629994592301,1440
ETTm2,dlinear,mae,1,4,adapter_global,0.09838986771525886,0.2067797172727209,1968
ETTm2,dlinear,sf,1,2,base,0.10351649386557765,0.21300957591405026,0
ETTm2,dlinear,sf,1,2,boundary,0.09192087974523945,0.201067063156471,4528
ETTm2,dlinear,sf,1,2,adapter,0.0992801184562474,0.20805068478528263,1056
ETTm2,dlinear,sf,1,2,adapter_global,0.09846226547311467,0.20728362510073572,1584
ETTm2,dlinear,sf,1,4,base,0.10586790466147537,0.21578600653299043,0
ETTm2,dlinear,sf,1,4,boundary,0.09192100908166286,0.2012198883909467,4528
ETTm2,dlinear,sf,1,4,adapter,0.09879122299588208,0.20718415410445867,1440
ETTm2,dlinear,sf,1,4,adapter_global,0.0979852378742237,0.2067005606777066,1968
ETTm2,dlinear,mae,2,2,base,0.10047230489929616,0.20879674887181002,0
ETTm2,dlinear,mae,2,2,boundary,0.09274252189213011,0.20163530942104468,4528
ETTm2,dlinear,mae,2,2,adapter,0.10009512219358326,0.20878404621458135,1056
ETTm2,dlinear,mae,2,2,adapter_global,0.09942309122924474,0.2077594296364347,1584
ETTm2,dlinear,mae,2,4,base,0.10143842122355687,0.20973374368278297,0
ETTm2,dlinear,mae,2,4,boundary,0.09301991937483337,0.20204310929376362,4528
ETTm2,dlinear,mae,2,4,adapter,0.10021257780345226,0.20887798022881943,1440
ETTm2,dlinear,mae,2,4,adapter_global,0.09920461713877692,0.20745458889984056,1968
ETTm2,dlinear,sf,2,2,base,0.10087509454100803,0.20947045918199783,0
ETTm2,dlinear,sf,2,2,boundary,0.09239661278379944,0.20167327425964757,4528
ETTm2,dlinear,sf,2,2,adapter,0.0994277808421881,0.20814229969175632,1056
ETTm2,dlinear,sf,2,2,adapter_global,0.09860009396063665,0.207082644589983,1584
ETTm2,dlinear,sf,2,4,base,0.10259857028218762,0.21161527172129027,0
ETTm2,dlinear,sf,2,4,boundary,0.09260400797617967,0.20204536736971593,4528
ETTm2,dlinear,sf,2,4,adapter,0.099833693901383,0.20900644694657408,1440
ETTm2,dlinear,sf,2,4,adapter_global,0.09865947501643606,0.2074959799756793,1968
ETTm2,patchtst,mae,0,2,base,0.12039281442236151,0.23278186416412971,0
ETTm2,patchtst,mae,0,2,boundary,0.10062779493023694,0.21414000491193244,4528
ETTm2,patchtst,mae,0,2,adapter,0.11207691380646286,0.2266416720914515,1056
ETTm2,patchtst,mae,0,2,adapter_global,0.11213331725143334,0.2261632732479323,1584
ETTm2,patchtst,mae,0,4,base,0.11918099086252962,0.23097512317907126,0
ETTm2,patchtst,mae,0,4,boundary,0.09939708382586342,0.21252974338808764,4528
ETTm2,patchtst,mae,0,4,adapter,0.11218906886202568,0.22556479887545258,1440
ETTm2,patchtst,mae,0,4,adapter_global,0.1118524903349892,0.2248612836882547,1968
ETTm2,patchtst,sf,0,2,base,0.12851523592424555,0.23869963479500622,0
ETTm2,patchtst,sf,0,2,boundary,0.09876940392923682,0.21134681769042973,4528
ETTm2,patchtst,sf,0,2,adapter,0.11456306824090223,0.22658316254017152,1056
ETTm2,patchtst,sf,0,2,adapter_global,0.11451075896870849,0.22648425002913758,1584
ETTm2,patchtst,sf,0,4,base,0.11584630592953966,0.22854462002218254,0
ETTm2,patchtst,sf,0,4,boundary,0.09697779827186052,0.20925124380581697,4528
ETTm2,patchtst,sf,0,4,adapter,0.10906169048099663,0.22126909596671568,1440
ETTm2,patchtst,sf,0,4,adapter_global,0.10849057545026368,0.22110688501363593,1968
ETTm2,patchtst,mae,1,2,base,0.13150710428709064,0.24309555194077204,0
ETTm2,patchtst,mae,1,2,boundary,0.09837926029828022,0.2108348825623942,4528
ETTm2,patchtst,mae,1,2,adapter,0.11472154144773171,0.22669473941158585,1056
ETTm2,patchtst,mae,1,2,adapter_global,0.11432299285016351,0.22644921897097478,1584
ETTm2,patchtst,mae,1,4,base,0.14326711651866597,0.25586445270706937,0
ETTm2,patchtst,mae,1,4,boundary,0.0979381126689493,0.20991877220948707,4528
ETTm2,patchtst,mae,1,4,adapter,0.11497690182044006,0.22718353871041766,1440
ETTm2,patchtst,mae,1,4,adapter_global,0.11509684321701852,0.2273206745872165,1968
ETTm2,patchtst,sf,1,2,base,0.16823519945729706,0.2841276519821405,0
ETTm2,patchtst,sf,1,2,boundary,0.09974596909349809,0.21300674796626756,4528
ETTm2,patchtst,sf,1,2,adapter,0.1267311225209851,0.2440491160878425,1056
ETTm2,patchtst,sf,1,2,adapter_global,0.12693564260546752,0.24426912594093028,1584
ETTm2,patchtst,sf,1,4,base,0.1846627538077167,0.29439563846047656,0
ETTm2,patchtst,sf,1,4,boundary,0.0998679077040728,0.21307497332815648,4528
ETTm2,patchtst,sf,1,4,adapter,0.12113903860538902,0.23462274457381313,1440
ETTm2,patchtst,sf,1,4,adapter_global,0.12144496551286794,0.23497419470831593,1968
ETTm2,patchtst,mae,2,2,base,0.11964916758768335,0.23199711345419416,0
ETTm2,patchtst,mae,2,2,boundary,0.10164455640349215,0.2153689617562258,4528
ETTm2,patchtst,mae,2,2,adapter,0.11470915670017011,0.2281267045416392,1056
ETTm2,patchtst,mae,2,2,adapter_global,0.11476639566025369,0.2281485821339719,1584
ETTm2,patchtst,mae,2,4,base,0.12887794221830381,0.24321612446649374,0
ETTm2,patchtst,mae,2,4,boundary,0.10071809400410654,0.2149017701084893,4528
ETTm2,patchtst,mae,2,4,adapter,0.11807184610697175,0.2337519748828185,1440
ETTm2,patchtst,mae,2,4,adapter_global,0.11830263031253506,0.23410155176301306,1968
ETTm2,patchtst,sf,2,2,base,0.12141687450152933,0.23691474449406882,0
ETTm2,patchtst,sf,2,2,boundary,0.1001594346291938,0.2142463115264654,4528
ETTm2,patchtst,sf,2,2,adapter,0.11418762978303253,0.2300317538479753,1056
ETTm2,patchtst,sf,2,2,adapter_global,0.11434152503241178,0.23028280565647377,1584
ETTm2,patchtst,sf,2,4,base,0.13887960154139656,0.25206052158246145,0
ETTm2,patchtst,sf,2,4,boundary,0.09768022460732345,0.2103589378263905,4528
ETTm2,patchtst,sf,2,4,adapter,0.11330082540040362,0.22726061360257838,1440
ETTm2,patchtst,sf,2,4,adapter_global,0.11342060253431245,0.22732052457056273,1968
appliances,dlinear,mae,0,2,base,0.24879565129483336,0.297146316912605,0
appliances,dlinear,mae,0,2,boundary,0.19552046178127244,0.2595458279940326,13192
appliances,dlinear,mae,0,2,adapter,0.24934391537624148,0.2937111106104921,2880
appliances,dlinear,mae,0,2,adapter_global,0.24828508362144774,0.29511078508594907,3408
appliances,dlinear,mae,0,4,base,0.2529206126641359,0.30436386428635454,0
appliances,dlinear,mae,0,4,boundary,0.1925283816677919,0.2573605346599252,13192
appliances,dlinear,mae,0,4,adapter,0.24874402647114638,0.2926922206041877,3264
appliances,dlinear,mae,0,4,adapter_global,0.24816151420202467,0.29479534321269557,3792
appliances,dlinear,sf,0,2,base,0.24932677999271835,0.2988413037242879,0
appliances,dlinear,sf,0,2,boundary,0.19607515001409348,0.26036033089609456,13192
appliances,dlinear,sf,0,2,adapter,0.24985827606849206,0.2949030488381497,2880
appliances,dlinear,sf,0,2,adapter_global,0.2486936663783458,0.29645646572561524,3408
appliances,dlinear,sf,0,4,base,0.2535937055511228,0.30595615729666253,0
appliances,dlinear,sf,0,4,boundary,0.1933397820463191,0.25817728971643117,13192
appliances,dlinear,sf,0,4,adapter,0.2491187155517285,0.2932689433371923,3264
appliances,dlinear,sf,0,4,adapter_global,0.24848565267887524,0.2956551583400638,3792
appliances,dlinear,mae,1,2,base,0.23661670834171805,0.2834233576122161,0
appliances,dlinear,mae,1,2,boundary,0.19135207773927837,0.25619541941257495,13192
appliances,dlinear,mae,1,2,adapter,0.23534286802846832,0.2770366886185115,2880
appliances,dlinear,mae,1,2,adapter_global,0.23487040664698539,0.2790775056607147,3408
appliances,dlinear,mae,1,4,base,0.24093521406422894,0.29039012041296003,0
appliances,dlinear,mae,1,4,boundary,0.18804874800570345,0.2535335695749415,13192
appliances,dlinear,mae,1,4,adapter,0.235060037496523,0.27663630739575024,3264
appliances,dlinear,mae,1,4,adapter_global,0.23465163092976404,0.27896635946346615,3792
appliances,dlinear,sf,1,2,base,0.23711884608345882,0.284626092178954,0
appliances,dlinear,sf,1,2,boundary,0.1912638309475529,0.256376348098418,13192
appliances,dlinear,sf,1,2,adapter,0.23564507495854098,0.27796653053110937,2880
appliances,dlinear,sf,1,2,adapter_global,0.23519878638614503,0.28001167152792367,3408
appliances,dlinear,sf,1,4,base,0.24206349773668462,0.2917747170480879,0
appliances,dlinear,sf,1,4,boundary,0.18754845796570188,0.25332999968805264,13192
appliances,dlinear,sf,1,4,adapter,0.23573095360235274,0.2772903041397106,3264
appliances,dlinear,sf,1,4,adapter_global,0.23533748061349125,0.279695354576885,3792
appliances,dlinear,mae,2,2,base,0.23735126629849934,0.2858029356699287,0
appliances,dlinear,mae,2,2,boundary,0.19257622239779398,0.2568533726822695,13192
appliances,dlinear,mae,2,2,adapter,0.23670226244689294,0.28033581653545087,2880
appliances,dlinear,mae,2,2,adapter_global,0.23619083275193734,0.2821882055961564,3408
appliances,dlinear,mae,2,4,base,0.2390282833453118,0.28873241637567454,0
appliances,dlinear,mae,2,4,boundary,0.19286648221789202,0.25739411504386783,13192
appliances,dlinear,mae,2,4,adapter,0.23735221579205767,0.28070218200222596,3264
appliances,dlinear,mae,2,4,adapter_global,0.23690043108544268,0.2828025399436443,3792
appliances,dlinear,sf,2,2,base,0.24013849306221674,0.289979188640894,0
appliances,dlinear,sf,2,2,boundary,0.19219355565051852,0.25682955957025566,13192
appliances,dlinear,sf,2,2,adapter,0.2388988791929658,0.2831999610409924,2880
appliances,dlinear,sf,2,2,adapter_global,0.2383625600217025,0.28532172871085343,3408
appliances,dlinear,sf,2,4,base,0.2426950759218954,0.2940507141620701,0
appliances,dlinear,sf,2,4,boundary,0.19251854318173442,0.25740824280108204,13192
appliances,dlinear,sf,2,4,adapter,0.24005584239584665,0.2838174298560093,3264
appliances,dlinear,sf,2,4,adapter_global,0.2395184115689174,0.28636488408348004,3792
appliances,patchtst,mae,0,2,base,0.485702821097067,0.4131629854881224,0
appliances,patchtst,mae,0,2,boundary,0.19389951284425389,0.25985559374654704,13192
appliances,patchtst,mae,0,2,adapter,0.4346370196678969,0.3914831062812884,2880
appliances,patchtst,mae,0,2,adapter_global,0.4346561872215729,0.39152328733449104,3408
appliances,patchtst,mae,0,4,base,0.5176314969907589,0.42649047922737376,0
appliances,patchtst,mae,0,4,boundary,0.19516472968772236,0.2608743913884968,13192
appliances,patchtst,mae,0,4,adapter,0.427341454524182,0.3884117170018606,3264
appliances,patchtst,mae,0,4,adapter_global,0.42736978342263354,0.38844306047597493,3792
appliances,patchtst,sf,0,2,base,0.4825624841933515,0.39933565590708325,0
appliances,patchtst,sf,0,2,boundary,0.19532060443889104,0.26093472863057976,13192
appliances,patchtst,sf,0,2,adapter,0.44122235595245424,0.3842516846803894,2880
appliances,patchtst,sf,0,2,adapter_global,0.44130403318924866,0.38433084791598315,3408
appliances,patchtst,sf,0,4,base,0.47801361949625126,0.3990152589204849,0
appliances,patchtst,sf,0,4,boundary,0.19312162781925982,0.2581414463340084,13192
appliances,patchtst,sf,0,4,adapter,0.40139392579960537,0.36806276972497476,3264
appliances,patchtst,sf,0,4,adapter_global,0.4014846509108198,0.3681639906616861,3792
appliances,patchtst,mae,1,2,base,0.5127388760398163,0.42064142323764914,0
appliances,patchtst,mae,1,2,boundary,0.19591075950212306,0.26405783310147934,13192
appliances,patchtst,mae,1,2,adapter,0.4763635127134745,0.40698298832258323,2880
appliances,patchtst,mae,1,2,adapter_global,0.47643965443735686,0.4070353203442579,3408
appliances,patchtst,mae,1,4,base,0.4771708061076378,0.40126237636782436,0
appliances,patchtst,mae,1,4,boundary,0.19415728569397214,0.2616590981026956,13192
appliances,patchtst,mae,1,4,adapter,0.42137666003842406,0.3786729245807101,3264
appliances,patchtst,mae,1,4,adapter_global,0.42149554542856027,0.378774447074842,3792
appliances,patchtst,sf,1,2,base,0.47198645051954036,0.39429974692657366,0
appliances,patchtst,sf,1,2,boundary,0.1955922648619211,0.2628603345681456,13192
appliances,patchtst,sf,1,2,adapter,0.42892256143579016,0.3782605540742956,2880
appliances,patchtst,sf,1,2,adapter_global,0.4290043563814331,0.3783157101618033,3408
appliances,patchtst,sf,1,4,base,0.4812634544131079,0.39973955782521425,0
appliances,patchtst,sf,1,4,boundary,0.19475215483814015,0.26247777350765783,13192
appliances,patchtst,sf,1,4,adapter,0.41816986129450884,0.3756032397174984,3264
appliances,patchtst,sf,1,4,adapter_global,0.41825216653191427,0.37565517912890317,3792
appliances,patchtst,mae,2,2,base,0.450941808316476,0.3864277143132226,0
appliances,patchtst,mae,2,2,boundary,0.1934652844037538,0.2584324270294165,13192
appliances,patchtst,mae,2,2,adapter,0.41411422632271405,0.3712183634639671,2880
appliances,patchtst,mae,2,2,adapter_global,0.4141230274492481,0.37122637090376975,3408
appliances,patchtst,mae,2,4,base,0.47739343735400347,0.40031647025179834,0
appliances,patchtst,mae,2,4,boundary,0.19256971688123184,0.25745525030337035,13192
appliances,patchtst,mae,2,4,adapter,0.4050199466683612,0.36934994781918323,3264
appliances,patchtst,mae,2,4,adapter_global,0.4050397034841336,0.36936697521343287,3792
appliances,patchtst,sf,2,2,base,0.48129504016834707,0.40883002599222207,0
appliances,patchtst,sf,2,2,boundary,0.19113312931730816,0.25733809730748125,13192
appliances,patchtst,sf,2,2,adapter,0.4417461627121289,0.3913901609096405,2880
appliances,patchtst,sf,2,2,adapter_global,0.4417543056543275,0.39139455272351587,3408
appliances,patchtst,sf,2,4,base,0.480075439834274,0.40792892130832387,0
appliances,patchtst,sf,2,4,boundary,0.19157586546902095,0.256452320907443,13192
appliances,patchtst,sf,2,4,adapter,0.4107785696396348,0.3768229491709658,3264
appliances,patchtst,sf,2,4,adapter_global,0.4107967068179476,0.37683324435292076,3792
bdg2,dlinear,mae,0,2,base,0.24962147486318154,0.3295382882564621,0
bdg2,dlinear,mae,0,2,boundary,0.21221880142614255,0.30097647527399907,8176
bdg2,dlinear,mae,0,2,adapter,0.24832052636201715,0.3270572658105066,1824
bdg2,dlinear,mae,0,2,adapter_global,0.24839511267181452,0.32717546293095023,2352
bdg2,dlinear,mae,0,4,base,0.24929291934701997,0.32984632152992993,0
bdg2,dlinear,mae,0,4,boundary,0.2118806391654733,0.30080232825512626,8176
bdg2,dlinear,mae,0,4,adapter,0.24634877533508193,0.326384264084968,2208
bdg2,dlinear,mae,0,4,adapter_global,0.24646570406322685,0.32653245822159793,2736
bdg2,dlinear,sf,0,2,base,0.24910364268460736,0.32925654169459667,0
bdg2,dlinear,sf,0,2,boundary,0.21211276704769655,0.3008978339707661,8176
bdg2,dlinear,sf,0,2,adapter,0.24740775163283593,0.32627172600796667,1824
bdg2,dlinear,sf,0,2,adapter_global,0.24744450502324997,0.32633042635168297,2352
bdg2,dlinear,sf,0,4,base,0.2484410417149629,0.32903710581581913,0
bdg2,dlinear,sf,0,4,boundary,0.21161645729783427,0.30051137724303034,8176
bdg2,dlinear,sf,0,4,adapter,0.2463734064298052,0.32571770064515737,2208
bdg2,dlinear,sf,0,4,adapter_global,0.24648660598042452,0.3259153348713831,2736
bdg2,dlinear,mae,1,2,base,0.24159182202606316,0.32654909335489113,0
bdg2,dlinear,mae,1,2,boundary,0.21116350335515546,0.30063708087368746,8176
bdg2,dlinear,mae,1,2,adapter,0.2420921222419997,0.3271292894843539,1824
bdg2,dlinear,mae,1,2,adapter_global,0.24169811693245155,0.32659671608674956,2352
bdg2,dlinear,mae,1,4,base,0.2419060081721997,0.32839936805552855,0
bdg2,dlinear,mae,1,4,boundary,0.21074789938135113,0.30033443101105683,8176
bdg2,dlinear,mae,1,4,adapter,0.24037010154765145,0.3254176350348996,2208
bdg2,dlinear,mae,1,4,adapter_global,0.2405594757937379,0.3258420867053407,2736
bdg2,dlinear,sf,1,2,base,0.24289599626656566,0.328294892293332,0
bdg2,dlinear,sf,1,2,boundary,0.21193543600274278,0.30172039168900294,8176
bdg2,dlinear,sf,1,2,adapter,0.24353227919665085,0.32897358864565285,1824
bdg2,dlinear,sf,1,2,adapter_global,0.24297986873446842,0.32832335028991755,2352
bdg2,dlinear,sf,1,4,base,0.243168811428015,0.3302145323975436,0
bdg2,dlinear,sf,1,4,boundary,0.2114632207002579,0.3014137939845279,8176
bdg2,dlinear,sf,1,4,adapter,0.24180703117134314,0.3272401540747822,2208
bdg2,dlinear,sf,1,4,adapter_global,0.24201241079731978,0.32772901695591633,2736
bdg2,dlinear,mae,2,2,base,0.24017982446743522,0.3252165909393951,0
bdg2,dlinear,mae,2,2,boundary,0.20914201441418162,0.2980152777050853,8176
bdg2,dlinear,mae,2,2,adapter,0.23880242008846647,0.3230328488244794,1824
bdg2,dlinear,mae,2,2,adapter_global,0.23891556463169664,0.3232125946087606,2352
bdg2,dlinear,mae,2,4,base,0.24006285327720375,0.3258527066565871,0
bdg2,dlinear,mae,2,4,boundary,0.20897663866297658,0.2979780876415248,8176
bdg2,dlinear,mae,2,4,adapter,0.23824542848697694,0.32242258336794155,2208
bdg2,dlinear,mae,2,4,adapter_global,0.23840546656476336,0.3227985546044949,2736
bdg2,dlinear,sf,2,2,base,0.23928071026025893,0.32470213463880854,0
bdg2,dlinear,sf,2,2,boundary,0.20889628679985428,0.2977922159548875,8176
bdg2,dlinear,sf,2,2,adapter,0.23805233924669533,0.3226502945754669,1824
bdg2,dlinear,sf,2,2,adapter_global,0.23815912010184667,0.3228492055254753,2352
bdg2,dlinear,sf,2,4,base,0.23907028079114537,0.32518546118768554,0
bdg2,dlinear,sf,2,4,boundary,0.2085039326334499,0.2974166778147168,8176
bdg2,dlinear,sf,2,4,adapter,0.23748537357882554,0.32189571300104136,2208
bdg2,dlinear,sf,2,4,adapter_global,0.2376365384593891,0.32231515102955766,2736
bdg2,patchtst,mae,0,2,base,0.2573572585344691,0.35063251821248137,0
bdg2,patchtst,mae,0,2,boundary,0.20836874429108332,0.30311666605776505,8176
bdg2,patchtst,mae,0,2,adapter,0.2538450552448053,0.347400172191678,1824
bdg2,patchtst,mae,0,2,adapter_global,0.2539054367312804,0.34748070307945755,2352
bdg2,patchtst,mae,0,4,base,0.25723578055041324,0.3504220849281732,0
bdg2,patchtst,mae,0,4,boundary,0.2081043076585541,0.3026803613533313,8176
bdg2,patchtst,mae,0,4,adapter,0.2533198849405917,0.34657867236964573,2208
bdg2,patchtst,mae,0,4,adapter_global,0.25344360417611494,0.3467692148524428,2736
bdg2,patchtst,sf,0,2,base,0.2586432090028555,0.3533856947673878,0
bdg2,patchtst,sf,0,2,boundary,0.2077779337500762,0.3024965547654128,8176
bdg2,patchtst,sf,0,2,adapter,0.2556032401475683,0.3504672806690619,1824
bdg2,patchtst,sf,0,2,adapter_global,0.2556753106960548,0.35055017825508966,2352
bdg2,patchtst,sf,0,4,base,0.25787491705689786,0.35248327120625067,0
bdg2,patchtst,sf,0,4,boundary,0.2074367819746414,0.30203918567709154,8176
bdg2,patchtst,sf,0,4,adapter,0.2539700427447371,0.34839810433501056,2208
bdg2,patchtst,sf,0,4,adapter_global,0.2540397892907419,0.34849629161164164,2736
bdg2,patchtst,mae,1,2,base,0.2772960929485479,0.36991748007973924,0
bdg2,patchtst,mae,1,2,boundary,0.21271397870131398,0.30787817346532553,8176
bdg2,patchtst,mae,1,2,adapter,0.2746706593473798,0.3671488877081606,1824
bdg2,patchtst,mae,1,2,adapter_global,0.2747321235043558,0.3672108668374738,2352
bdg2,patchtst,mae,1,4,base,0.2788812686445982,0.372787638553019,0
bdg2,patchtst,mae,1,4,boundary,0.21244665419148706,0.30768624045809667,8176
bdg2,patchtst,mae,1,4,adapter,0.271186452924411,0.3646883295975659,2208
bdg2,patchtst,mae,1,4,adapter_global,0.2713703749950025,0.3648956832059508,2736
bdg2,patchtst,sf,1,2,base,0.268612843405112,0.36036734596181585,0
bdg2,patchtst,sf,1,2,boundary,0.21018679888914069,0.305105275443697,8176
bdg2,patchtst,sf,1,2,adapter,0.26618536482785304,0.3578238218138738,1824
bdg2,patchtst,sf,1,2,adapter_global,0.26624569829498396,0.357884840524495,2352
bdg2,patchtst,sf,1,4,base,0.26893266437650276,0.3613955609023609,0
bdg2,patchtst,sf,1,4,boundary,0.21002335261818497,0.30493089370350673,8176
bdg2,patchtst,sf,1,4,adapter,0.2627058796321512,0.3548919832784567,2208
bdg2,patchtst,sf,1,4,adapter_global,0.262899559279131,0.3551174435909427,2736
bdg2,patchtst,mae,2,2,base,0.2634954412353585,0.35599991196640535,0
bdg2,patchtst,mae,2,2,boundary,0.20896703848788503,0.3043213745167678,8176
bdg2,patchtst,mae,2,2,adapter,0.2607378043356447,0.3533286400091809,1824
bdg2,patchtst,mae,2,2,adapter_global,0.26075087818738873,0.3533427471727406,2352
bdg2,patchtst,mae,2,4,base,0.26381671543273455,0.356553396628252,0
bdg2,patchtst,mae,2,4,boundary,0.2085715126834681,0.3038910053865453,8176
bdg2,patchtst,mae,2,4,adapter,0.2589797724649954,0.35183145108969494,2208
bdg2,patchtst,mae,2,4,adapter_global,0.2589979799500011,0.3518514344863484,2736
bdg2,patchtst,sf,2,2,base,0.26343225318895824,0.35638139379836725,0
bdg2,patchtst,sf,2,2,boundary,0.20895912918599474,0.30422253911721187,8176
bdg2,patchtst,sf,2,2,adapter,0.259586310982835,0.35255839061295285,1824
bdg2,patchtst,sf,2,2,adapter_global,0.2596032629086931,0.3525754695217848,2352
bdg2,patchtst,sf,2,4,base,0.26444182990260234,0.3575755480149045,0
bdg2,patchtst,sf,2,4,boundary,0.20899503055902802,0.30424958556381193,8176
bdg2,patchtst,sf,2,4,adapter,0.25846236218692126,0.3515692487695513,2208
bdg2,patchtst,sf,2,4,adapter_global,0.2584869201589775,0.35159444604519763,2736
ETTh1,dlinear,mae,0,64,base,0.5065316264512538,0.48484665337545924,0
ETTh1,dlinear,mae,0,64,boundary,0.43938624840093465,0.45239953056754817,4528
ETTh1,dlinear,mae,0,64,adapter,0.4983360407168562,0.47834328726988845,12960
ETTh1,dlinear,mae,0,64,adapter_global,0.49012370732335403,0.4750217910863782,13488
ETTh1,dlinear,sf,0,64,base,0.5126109305496505,0.4876372336814316,0
ETTh1,dlinear,sf,0,64,boundary,0.4430611582229616,0.454577727664527,4528
ETTh1,dlinear,sf,0,64,adapter,0.5034520591598537,0.4810580915885193,12960
ETTh1,dlinear,sf,0,64,adapter_global,0.4953542960380796,0.47760383992596483,13488
ETTh1,patchtst,mae,0,64,base,0.5619704071675818,0.510188498306866,0
ETTh1,patchtst,mae,0,64,boundary,0.4105390853386766,0.43880816401323003,4528
ETTh1,patchtst,mae,0,64,adapter,0.5236183277676455,0.49350312699899374,12960
ETTh1,patchtst,mae,0,64,adapter_global,0.5250727028132777,0.49427335100682307,13488
ETTh1,patchtst,sf,0,64,base,0.5839392318369545,0.5284244231584768,0
ETTh1,patchtst,sf,0,64,boundary,0.42286699512499476,0.4511427381628965,4528
ETTh1,patchtst,sf,0,64,adapter,0.5484547809051212,0.5113479926215704,12960
ETTh1,patchtst,sf,0,64,adapter_global,0.5495108812106118,0.5124512051633026,13488
ETTh2,dlinear,mae,0,64,base,0.18577201173778998,0.297172788239993,0
ETTh2,dlinear,mae,0,64,boundary,0.15573767102864913,0.26772760384854455,4528
ETTh2,dlinear,mae,0,64,adapter,0.16790756469519688,0.27763740450997676,12960
ETTh2,dlinear,mae,0,64,adapter_global,0.16775515174657935,0.27799039182193674,13488
ETTh2,dlinear,sf,0,64,base,0.1868591588676744,0.29826376702997653,0
ETTh2,dlinear,sf,0,64,boundary,0.15558932647824242,0.2677354278550034,4528
ETTh2,dlinear,sf,0,64,adapter,0.1679289516883014,0.2777580500107042,12960
ETTh2,dlinear,sf,0,64,adapter_global,0.1677175406947768,0.27806021713094164,13488
ETTh2,patchtst,mae,0,64,base,0.3384307651776469,0.4032719865778614,0
ETTh2,patchtst,mae,0,64,boundary,0.15167389701214595,0.26386247251888656,4528
ETTh2,patchtst,mae,0,64,adapter,0.2022403838917215,0.3100437405339186,12960
ETTh2,patchtst,mae,0,64,adapter_global,0.20243649847676998,0.3102536828399414,13488
ETTh2,patchtst,sf,0,64,base,0.4447073308716193,0.4643782746851055,0
ETTh2,patchtst,sf,0,64,boundary,0.15110762601535335,0.2642518619051771,4528
ETTh2,patchtst,sf,0,64,adapter,0.23775584678472225,0.33625723430336135,12960
ETTh2,patchtst,sf,0,64,adapter_global,0.23784145526027523,0.33633981426244763,13488
ETTm1,dlinear,mae,0,64,base,0.3174063768762686,0.38193336222857033,0
ETTm1,dlinear,mae,0,64,boundary,0.26782981056048316,0.34699441130805025,4528
ETTm1,dlinear,mae,0,64,adapter,0.3002296540285472,0.36751437532042935,12960
ETTm1,dlinear,mae,0,64,adapter_global,0.3003403725785207,0.3683594070220081,13488
ETTm1,dlinear,sf,0,64,base,0.3288817591496748,0.3875534789254998,0
ETTm1,dlinear,sf,0,64,boundary,0.2664358029614239,0.3457636447907093,4528
ETTm1,dlinear,sf,0,64,adapter,0.2989913229263134,0.3666535039143468,12960
ETTm1,dlinear,sf,0,64,adapter_global,0.29966074165823364,0.3674795618072402,13488
ETTm1,patchtst,mae,0,64,base,0.3594576831705976,0.39457488924703393,0
ETTm1,patchtst,mae,0,64,boundary,0.2711922287176742,0.34795804660648094,4528
ETTm1,patchtst,mae,0,64,adapter,0.32531574200294683,0.37706963135458393,12960
ETTm1,patchtst,mae,0,64,adapter_global,0.3251114943709538,0.37665527079029587,13488
ETTm1,patchtst,sf,0,64,base,0.3592786401035403,0.39377617700475365,0
ETTm1,patchtst,sf,0,64,boundary,0.2704968589989971,0.34790398875074435,4528
ETTm1,patchtst,sf,0,64,adapter,0.3233121792379294,0.37694346415685337,12960
ETTm1,patchtst,sf,0,64,adapter_global,0.3233767190174091,0.37657736682021603,13488
ETTm2,dlinear,mae,0,64,base,0.10932757739866983,0.2204022314275697,0
ETTm2,dlinear,mae,0,64,boundary,0.09426141868775406,0.2051893155723912,4528
ETTm2,dlinear,mae,0,64,adapter,0.10369704778040542,0.21330039166243667,12960
ETTm2,dlinear,mae,0,64,adapter_global,0.10022806304849055,0.2104544300112625,13488
ETTm2,dlinear,sf,0,64,base,0.11475078216278513,0.2263526353836515,0
ETTm2,dlinear,sf,0,64,boundary,0.09326349402473709,0.2038661932324512,4528
ETTm2,dlinear,sf,0,64,adapter,0.10060312268788403,0.20912055905288066,12960
ETTm2,dlinear,sf,0,64,adapter_global,0.09877737054899312,0.20845848165444505,13488
ETTm2,patchtst,mae,0,64,base,0.12379036878280038,0.23330356604888253,0
ETTm2,patchtst,mae,0,64,boundary,0.0981534143402717,0.2105077266986596,4528
ETTm2,patchtst,mae,0,64,adapter,0.1119097600400959,0.22303138034249972,12960
ETTm2,patchtst,mae,0,64,adapter_global,0.11039846246630898,0.22116295044528012,13488
ETTm2,patchtst,sf,0,64,base,0.14403265055743186,0.25395861835709144,0
ETTm2,patchtst,sf,0,64,boundary,0.09766984777130036,0.20981507088153156,4528
ETTm2,patchtst,sf,0,64,adapter,0.11101869736523176,0.22264341666454296,12960
ETTm2,patchtst,sf,0,64,adapter_global,0.11042481184831074,0.2221789963089005,13488
appliances,dlinear,mae,0,64,base,0.30643198458187715,0.3548559437502435,0
appliances,dlinear,mae,0,64,boundary,0.19374725044601424,0.2627504261541792,13192
appliances,dlinear,mae,0,64,adapter,0.24300231751258594,0.2841706959125741,14784
appliances,dlinear,mae,0,64,adapter_global,0.24282948776024332,0.287532827549959,15312
appliances,dlinear,sf,0,64,base,0.31602510726266864,0.3641877168069233,0
appliances,dlinear,sf,0,64,boundary,0.19090666646444113,0.2600608083402072,13192
appliances,dlinear,sf,0,64,adapter,0.23926638108966078,0.2772161146444168,14784
appliances,dlinear,sf,0,64,adapter_global,0.23911597274354845,0.2805660175430888,15312
appliances,patchtst,mae,0,64,base,0.5270331729099699,0.4338054720603531,0
appliances,patchtst,mae,0,64,boundary,0.19067149627873314,0.25492857420987336,13192
appliances,patchtst,mae,0,64,adapter,0.3505207504278727,0.34778777340430833,14784
appliances,patchtst,mae,0,64,adapter_global,0.35062592301190537,0.3479543315571466,15312
appliances,patchtst,sf,0,64,base,0.5184516655606658,0.43535934982555,0
appliances,patchtst,sf,0,64,boundary,0.18980354928330495,0.25420039781707615,13192
appliances,patchtst,sf,0,64,adapter,0.3517077008044097,0.3499148470236686,14784
appliances,patchtst,sf,0,64,adapter_global,0.3517798138046591,0.3500411052133483,15312
bdg2,dlinear,mae,0,64,base,0.27471290445831925,0.3607248968868399,0
bdg2,dlinear,mae,0,64,boundary,0.21580549038838412,0.30634644237384345,8176
bdg2,dlinear,mae,0,64,adapter,0.23432810005390767,0.3135584886315493,13728
bdg2,dlinear,mae,0,64,adapter_global,0.23305062208893915,0.31591653551184834,14256
bdg2,dlinear,sf,0,64,base,0.2741651085086651,0.36117200628305957,0
bdg2,dlinear,sf,0,64,boundary,0.21468800282826073,0.30526396335095235,8176
bdg2,dlinear,sf,0,64,adapter,0.23376135697250058,0.3128910993986334,13728
bdg2,dlinear,sf,0,64,adapter_global,0.23257787735477478,0.3153783109075573,14256
bdg2,patchtst,mae,0,64,base,0.2780596288852641,0.3687745188498187,0
bdg2,patchtst,mae,0,64,boundary,0.20941835813460324,0.3037421516609126,8176
bdg2,patchtst,mae,0,64,adapter,0.23961246144370693,0.33093919109323633,13728
bdg2,patchtst,mae,0,64,adapter_global,0.23986526675999562,0.33174849578439614,14256
bdg2,patchtst,sf,0,64,base,0.28599798245416586,0.3754342692852313,0
bdg2,patchtst,sf,0,64,boundary,0.2085680557000125,0.3026500623597441,8176
bdg2,patchtst,sf,0,64,adapter,0.241384005948513,0.3320865880703502,13728
bdg2,patchtst,sf,0,64,adapter_global,0.24173492088580723,0.33278548337500713,14256
ETTh1,dlinear,mae,1,64,base,0.4977031751226991,0.47690585496376087,0
ETTh1,dlinear,mae,1,64,boundary,0.4347725559244873,0.4464714165131107,4528
ETTh1,dlinear,mae,1,64,adapter,0.4884730498934236,0.47122121168957026,12960
ETTh1,dlinear,mae,1,64,adapter_global,0.48308424859560023,0.46839150345032937,13488
ETTh1,dlinear,sf,1,64,base,0.5588889070616795,0.5089235573226215,0
ETTh1,dlinear,sf,1,64,boundary,0.4737225325676679,0.47320280341872845,4528
ETTh1,dlinear,sf,1,64,adapter,0.5476750691967456,0.5028553582864121,12960
ETTh1,dlinear,sf,1,64,adapter_global,0.5433752988003363,0.501043280327062,13488
ETTh1,patchtst,mae,1,64,base,0.5527249490991918,0.4966093858247967,0
ETTh1,patchtst,mae,1,64,boundary,0.42352819042635204,0.44454518855945147,4528
ETTh1,patchtst,mae,1,64,adapter,0.5051168967069013,0.4764167276507247,12960
ETTh1,patchtst,mae,1,64,adapter_global,0.5065541811836631,0.4772761592926926,13488
ETTh1,patchtst,sf,1,64,base,0.5736526138646253,0.5077981821928177,0
ETTh1,patchtst,sf,1,64,boundary,0.42588344634709513,0.44736732260010414,4528
ETTh1,patchtst,sf,1,64,adapter,0.5195414823508706,0.4858674535770505,12960
ETTh1,patchtst,sf,1,64,adapter_global,0.5208781463588568,0.4865525786571744,13488
ETTh2,dlinear,mae,1,64,base,0.18841661356767547,0.30078515733089795,0
ETTh2,dlinear,mae,1,64,boundary,0.15176998543705694,0.2621128502988221,4528
ETTh2,dlinear,mae,1,64,adapter,0.1665237478171268,0.27730654233596824,12960
ETTh2,dlinear,mae,1,64,adapter_global,0.16699436356716663,0.2781718505561974,13488
ETTh2,dlinear,sf,1,64,base,0.19409138425673075,0.30694093859690363,0
ETTh2,dlinear,sf,1,64,boundary,0.15109874791487593,0.26136184931178214,4528
ETTh2,dlinear,sf,1,64,adapter,0.16816968599668924,0.2794656531220967,12960
ETTh2,dlinear,sf,1,64,adapter_global,0.1687114571906232,0.2803804534839637,13488
ETTh2,patchtst,mae,1,64,base,0.32832018306318705,0.4012603070539897,0
ETTh2,patchtst,mae,1,64,boundary,0.15247993262902282,0.2655285551653358,4528
ETTh2,patchtst,mae,1,64,adapter,0.23063556029308546,0.33121299905376356,12960
ETTh2,patchtst,mae,1,64,adapter_global,0.23069473297888232,0.33128286550581376,13488
ETTh2,patchtst,sf,1,64,base,0.4068656854641701,0.4378741883158535,0
ETTh2,patchtst,sf,1,64,boundary,0.1485333368904432,0.2622353095352023,4528
ETTh2,patchtst,sf,1,64,adapter,0.2299363010181633,0.3282606583120468,12960
ETTh2,patchtst,sf,1,64,adapter_global,0.23006899057265667,0.32837358388789833,13488
ETTm1,dlinear,mae,1,64,base,0.30485328528385675,0.371644600375757,0
ETTm1,dlinear,mae,1,64,boundary,0.2648717012357624,0.34400758863369885,4528
ETTm1,dlinear,mae,1,64,adapter,0.2914674424174074,0.3614500143368669,12960
ETTm1,dlinear,mae,1,64,adapter_global,0.29099899194566453,0.3617063534180182,13488
ETTm1,dlinear,sf,1,64,base,0.31834049550528015,0.379487210669835,0
ETTm1,dlinear,sf,1,64,boundary,0.2648637570348667,0.34375441596335166,4528
ETTm1,dlinear,sf,1,64,adapter,0.29263065100779173,0.36292772997201306,12960
ETTm1,dlinear,sf,1,64,adapter_global,0.29278945530974987,0.36311199396407906,13488
ETTm1,patchtst,mae,1,64,base,0.3630097123760042,0.40260851638473083,0
ETTm1,patchtst,mae,1,64,boundary,0.272435824857564,0.3503908093873946,4528
ETTm1,patchtst,mae,1,64,adapter,0.33078187314401303,0.38604486086332623,12960
ETTm1,patchtst,mae,1,64,adapter_global,0.3288855998756678,0.38505538059458144,13488
ETTm1,patchtst,sf,1,64,base,0.36082863764452194,0.4038541295007957,0
ETTm1,patchtst,sf,1,64,boundary,0.27117801724021656,0.34851243416727656,4528
ETTm1,patchtst,sf,1,64,adapter,0.3187103059781838,0.3812603609425191,12960
ETTm1,patchtst,sf,1,64,adapter_global,0.31824010745051917,0.3809018379717001,13488
ETTm2,dlinear,mae,1,64,base,0.11134067020556893,0.22339971290967714,0
ETTm2,dlinear,mae,1,64,boundary,0.09328550767572202,0.20352249588198748,4528
ETTm2,dlinear,mae,1,64,adapter,0.10286332957342974,0.21175678989762192,12960
ETTm2,dlinear,mae,1,64,adapter_global,0.09992516179321134,0.20999469488385325,13488
ETTm2,dlinear,sf,1,64,base,0.12216346052507882,0.2358214622437569,0
ETTm2,dlinear,sf,1,64,boundary,0.09386303790093174,0.20408616236263993,4528
ETTm2,dlinear,sf,1,64,adapter,0.10233057002649516,0.21105345474770604,12960
ETTm2,dlinear,sf,1,64,adapter_global,0.09980677621709974,0.21019693265452008,13488
ETTm2,patchtst,mae,1,64,base,0.15427364987078415,0.26842616699116884,0
ETTm2,patchtst,mae,1,64,boundary,0.09937054762202004,0.2131503157554325,4528
ETTm2,patchtst,mae,1,64,adapter,0.11544378417919199,0.2274895503461703,12960
ETTm2,patchtst,mae,1,64,adapter_global,0.11550756057277882,0.2276274176388521,13488
ETTm2,patchtst,sf,1,64,base,0.1510849435683858,0.26378468534553035,0
ETTm2,patchtst,sf,1,64,boundary,0.09984953492831651,0.2140480603203467,4528
ETTm2,patchtst,sf,1,64,adapter,0.11596030151444782,0.22879719666179588,12960
ETTm2,patchtst,sf,1,64,adapter_global,0.1146420805128815,0.2275069959776524,13488
appliances,dlinear,mae,1,64,base,0.2951720057721517,0.345591898872186,0
appliances,dlinear,mae,1,64,boundary,0.18875435300329196,0.2565920757274668,13192
appliances,dlinear,mae,1,64,adapter,0.23678343034371563,0.27281233782291564,14784
appliances,dlinear,mae,1,64,adapter_global,0.23579202312884168,0.2771040822421541,15312
appliances,dlinear,sf,1,64,base,0.2980043936784683,0.34842235585287024,0
appliances,dlinear,sf,1,64,boundary,0.18589962516583133,0.2538960166666693,13192
appliances,dlinear,sf,1,64,adapter,0.2360244497252443,0.27203714556216796,14784
appliances,dlinear,sf,1,64,adapter_global,0.23491841379093445,0.2762193986616525,15312
appliances,patchtst,mae,1,64,base,0.5137771394067537,0.42752544295211714,0
appliances,patchtst,mae,1,64,boundary,0.19085686511005742,0.2583964817182896,13192
appliances,patchtst,mae,1,64,adapter,0.3447828333367094,0.34576357465424723,14784
appliances,patchtst,mae,1,64,adapter_global,0.34492441595328127,0.345986602130477,15312
appliances,patchtst,sf,1,64,base,0.5126996533502723,0.42546011326797223,0
appliances,patchtst,sf,1,64,boundary,0.19110004402346556,0.25872034630670415,13192
appliances,patchtst,sf,1,64,adapter,0.33486834855566794,0.337975928590506,14784
appliances,patchtst,sf,1,64,adapter_global,0.3350081675144567,0.3383057613020505,15312
bdg2,dlinear,mae,1,64,base,0.2639763517259369,0.35536349585685795,0
bdg2,dlinear,mae,1,64,boundary,0.21453910123301695,0.3057359873718575,8176
bdg2,dlinear,mae,1,64,adapter,0.23729223340348568,0.3176919712426044,13728
bdg2,dlinear,mae,1,64,adapter_global,0.235857422342561,0.320702271208888,14256
bdg2,dlinear,sf,1,64,base,0.2662198798687434,0.36326163796177496,0
bdg2,dlinear,sf,1,64,boundary,0.21353697995639784,0.3057223991711259,8176
bdg2,dlinear,sf,1,64,adapter,0.2380860713092634,0.3192209626618756,13728
bdg2,dlinear,sf,1,64,adapter_global,0.23641143087783936,0.3230158965011113,14256
bdg2,patchtst,mae,1,64,base,0.30455657077897397,0.40011418100510243,0
bdg2,patchtst,mae,1,64,boundary,0.2111130475246408,0.30756158615003376,8176
bdg2,patchtst,mae,1,64,adapter,0.2569864711121286,0.3496287391208308,13728
bdg2,patchtst,mae,1,64,adapter_global,0.2574264304118781,0.35084297794181285,14256
bdg2,patchtst,sf,1,64,base,0.3058495489818319,0.3983800279860726,0
bdg2,patchtst,sf,1,64,boundary,0.2122460222852702,0.30781737945350607,8176
bdg2,patchtst,sf,1,64,adapter,0.25229063000669066,0.3423895416354485,13728
bdg2,patchtst,sf,1,64,adapter_global,0.25261659637992984,0.34394961689724257,14256
ETTh1,dlinear,mae,2,64,base,0.515809598851505,0.4874577253001245,0
ETTh1,dlinear,mae,2,64,boundary,0.4422277882618346,0.4543240396675807,4528
ETTh1,dlinear,mae,2,64,adapter,0.5062316795701397,0.4846867166318798,12960
ETTh1,dlinear,mae,2,64,adapter_global,0.500156648289408,0.48045983054661456,13488
ETTh1,dlinear,sf,2,64,base,0.524964842633922,0.4918550500823705,0
ETTh1,dlinear,sf,2,64,boundary,0.44608886162213524,0.45685865214945354,4528
ETTh1,dlinear,sf,2,64,adapter,0.5121060650313733,0.488378828128687,12960
ETTh1,dlinear,sf,2,64,adapter_global,0.5067138716320833,0.48429410692716,13488
ETTh1,patchtst,mae,2,64,base,0.5478534753125,0.4964670739819669,0
ETTh1,patchtst,mae,2,64,boundary,0.40627812661354334,0.433579085493873,4528
ETTh1,patchtst,mae,2,64,adapter,0.49110023214134885,0.471738691301585,12960
ETTh1,patchtst,mae,2,64,adapter_global,0.49251517898786745,0.4727482335032318,13488
ETTh1,patchtst,sf,2,64,base,0.5617818457853117,0.5036586757896454,0
ETTh1,patchtst,sf,2,64,boundary,0.4114303798565113,0.43597744605204214,4528
ETTh1,patchtst,sf,2,64,adapter,0.4997202946553551,0.47664655537010503,12960
ETTh1,patchtst,sf,2,64,adapter_global,0.5013857493127174,0.47761255349652737,13488
ETTh2,dlinear,mae,2,64,base,0.1835652380515411,0.2963637537476794,0
ETTh2,dlinear,mae,2,64,boundary,0.1540325817624564,0.2655165427916379,4528
ETTh2,dlinear,mae,2,64,adapter,0.16675923796020098,0.2778970996196893,12960
ETTh2,dlinear,mae,2,64,adapter_global,0.16692356161661231,0.2785189523198237,13488
ETTh2,dlinear,sf,2,64,base,0.18952949532237678,0.30281844643080397,0
ETTh2,dlinear,sf,2,64,boundary,0.1549620055999312,0.26679975670894396,4528
ETTh2,dlinear,sf,2,64,adapter,0.16817953548687084,0.27940959626424544,12960
ETTh2,dlinear,sf,2,64,adapter_global,0.16844208552497472,0.28008289969896716,13488
ETTh2,patchtst,mae,2,64,base,0.2762458799672232,0.3695266891372787,0
ETTh2,patchtst,mae,2,64,boundary,0.15460639377389962,0.2673528970266198,4528
ETTh2,patchtst,mae,2,64,adapter,0.19689077996796608,0.30716545328571276,12960
ETTh2,patchtst,mae,2,64,adapter_global,0.19692861603169226,0.3072068150159055,13488
ETTh2,patchtst,sf,2,64,base,0.3497547094289204,0.41140922971971383,0
ETTh2,patchtst,sf,2,64,boundary,0.1530225934072623,0.2657867646750906,4528
ETTh2,patchtst,sf,2,64,adapter,0.20552715225273505,0.31217309018281136,12960
ETTh2,patchtst,sf,2,64,adapter_global,0.20561213146477794,0.3122559185605229,13488
ETTm1,dlinear,mae,2,64,base,0.31365721977358596,0.3787121796941426,0
ETTm1,dlinear,mae,2,64,boundary,0.2624664238002922,0.3415906937470915,4528
ETTm1,dlinear,mae,2,64,adapter,0.296138210360606,0.3655393979058226,12960
ETTm1,dlinear,mae,2,64,adapter_global,0.2959714232282699,0.3659854762127392,13488
ETTm1,dlinear,sf,2,64,base,0.32581951525508596,0.3843830563077786,0
ETTm1,dlinear,sf,2,64,boundary,0.2601082489262392,0.33985138309447843,4528
ETTm1,dlinear,sf,2,64,adapter,0.2931515237117331,0.364124179586185,12960
ETTm1,dlinear,sf,2,64,adapter_global,0.2935987677402082,0.364420664884584,13488
ETTm1,patchtst,mae,2,64,base,0.36915307836123085,0.4044626799939098,0
ETTm1,patchtst,mae,2,64,boundary,0.2792757003874033,0.35327394281754126,4528
ETTm1,patchtst,mae,2,64,adapter,0.3323688420727032,0.3812503509464625,12960
ETTm1,patchtst,mae,2,64,adapter_global,0.3305533429121849,0.3807233368816427,13488
ETTm1,patchtst,sf,2,64,base,0.3854777934847394,0.41411793407908043,0
ETTm1,patchtst,sf,2,64,boundary,0.2716246161781879,0.3489923240938951,4528
ETTm1,patchtst,sf,2,64,adapter,0.3316733321778384,0.3854058492906597,12960
ETTm1,patchtst,sf,2,64,adapter_global,0.3304574936272587,0.38468815584734883,13488
ETTm2,dlinear,mae,2,64,base,0.1077218484384818,0.21766123205817023,0
ETTm2,dlinear,mae,2,64,boundary,0.09321848096952816,0.20315589854637467,4528
ETTm2,dlinear,mae,2,64,adapter,0.10097544390222654,0.20961414782801704,12960
ETTm2,dlinear,mae,2,64,adapter_global,0.09891324395083818,0.2080381090562672,13488
ETTm2,dlinear,sf,2,64,base,0.1176747086453889,0.2314018946514923,0
ETTm2,dlinear,sf,2,64,boundary,0.09724029676819552,0.21072807991463588,4528
ETTm2,dlinear,sf,2,64,adapter,0.10232419620843083,0.21281837109893673,12960
ETTm2,dlinear,sf,2,64,adapter_global,0.10047899226787943,0.21182049777090198,13488
ETTm2,patchtst,mae,2,64,base,0.14811969841690004,0.26155061951921016,0
ETTm2,patchtst,mae,2,64,boundary,0.09824237609478079,0.21219140547243778,4528
ETTm2,patchtst,mae,2,64,adapter,0.1123378357174099,0.226765594281737,12960
ETTm2,patchtst,mae,2,64,adapter_global,0.11264225014238932,0.22707058979224912,13488
ETTm2,patchtst,sf,2,64,base,0.15049534672760942,0.2619722668754789,0
ETTm2,patchtst,sf,2,64,boundary,0.10181068070617134,0.2154802206722612,4528
ETTm2,patchtst,sf,2,64,adapter,0.11757580197716272,0.23041840853417533,12960
ETTm2,patchtst,sf,2,64,adapter_global,0.11708353875693339,0.2299351013217237,13488
appliances,dlinear,mae,2,64,base,0.2915313279339006,0.3418386960640973,0
appliances,dlinear,mae,2,64,boundary,0.19096944128674814,0.25775174152010594,13192
appliances,dlinear,mae,2,64,adapter,0.23560909105047517,0.2723435954954004,14784
appliances,dlinear,mae,2,64,adapter_global,0.23494607826383446,0.27593209738112523,15312
appliances,dlinear,sf,2,64,base,0.30808303494558836,0.3562611729570609,0
appliances,dlinear,sf,2,64,boundary,0.18959962310659273,0.25672188014679725,13192
appliances,dlinear,sf,2,64,adapter,0.23757703145293732,0.2742582315003623,14784
appliances,dlinear,sf,2,64,adapter_global,0.23689304130545527,0.27798318112384046,15312
appliances,patchtst,mae,2,64,base,0.5180207410251896,0.42674689891133977,0
appliances,patchtst,mae,2,64,boundary,0.1916434751138788,0.2576008873885429,13192
appliances,patchtst,mae,2,64,adapter,0.3601299340312427,0.34980217252067924,14784
appliances,patchtst,mae,2,64,adapter_global,0.360238926865466,0.34992490013664446,15312
appliances,patchtst,sf,2,64,base,0.484621818511237,0.41530725265234664,0
appliances,patchtst,sf,2,64,boundary,0.18937256573477096,0.2558987549666937,13192
appliances,patchtst,sf,2,64,adapter,0.34843718678613617,0.34527630185300806,14784
appliances,patchtst,sf,2,64,adapter_global,0.3484990908478095,0.34534643078938504,15312
bdg2,dlinear,mae,2,64,base,0.2627153997579191,0.3530383644327081,0
bdg2,dlinear,mae,2,64,boundary,0.21243707141943377,0.30353809664777415,8176
bdg2,dlinear,mae,2,64,adapter,0.23552482299847421,0.31516146039838716,13728
bdg2,dlinear,mae,2,64,adapter_global,0.23329056396502376,0.3179056483125684,14256
bdg2,dlinear,sf,2,64,base,0.2623929022982235,0.35390742794870134,0
bdg2,dlinear,sf,2,64,boundary,0.2115871920909341,0.30288978062677757,8176
bdg2,dlinear,sf,2,64,adapter,0.23484523739883995,0.31432269186002665,13728
bdg2,dlinear,sf,2,64,adapter_global,0.23275433768872122,0.31735299309666276,14256
bdg2,patchtst,mae,2,64,base,0.3009258959814935,0.39551067277515783,0
bdg2,patchtst,mae,2,64,boundary,0.20968677420099036,0.306289190468607,8176
bdg2,patchtst,mae,2,64,adapter,0.2572933484739834,0.35042862320919727,13728
bdg2,patchtst,mae,2,64,adapter_global,0.257508245061456,0.3506591657489554,14256
bdg2,patchtst,sf,2,64,base,0.2903027187003276,0.3815499473107377,0
bdg2,patchtst,sf,2,64,boundary,0.20970761675597324,0.3063718064890788,8176
bdg2,patchtst,sf,2,64,adapter,0.24756934404053832,0.3386672511168597,13728
bdg2,patchtst,sf,2,64,adapter_global,0.2479274662845976,0.33919153487183284,14256


==> anc/tableS02_width64_training.csv <==
dataset,backbone,seed,arm,mse,mae
ETTh1,dlinear,0,mae_base,0.48591296674900564,0.47127169440649747
ETTh1,dlinear,0,mae_joint_boundary,0.43938624840093465,0.45239953056754817
ETTh1,dlinear,0,mae_joint_adapter,0.4983360407168562,0.47834328726988845
ETTh1,dlinear,0,mae_joint_adapter_global,0.49012370732335403,0.4750217910863782
ETTh1,dlinear,0,sf_base,0.4936739094779213,0.4751351684975241
ETTh1,dlinear,0,sf_joint_boundary,0.4430611582229616,0.454577727664527
ETTh1,dlinear,0,sf_joint_adapter,0.5034520591598537,0.4810580915885193
ETTh1,dlinear,0,sf_joint_adapter_global,0.4953542960380796,0.47760383992596483
ETTh1,dlinear,1,mae_base,0.4930921083869587,0.4721937369946134
ETTh1,dlinear,1,mae_joint_boundary,0.4347725559244873,0.4464714165131107
ETTh1,dlinear,1,mae_joint_adapter,0.4884730498934236,0.47122121168957026
ETTh1,dlinear,1,mae_joint_adapter_global,0.48308424859560023,0.46839150345032937
ETTh1,dlinear,1,sf_base,0.49658982945180796,0.47513002503964186
ETTh1,dlinear,1,sf_joint_boundary,0.4737225325676679,0.47320280341872845
ETTh1,dlinear,1,sf_joint_adapter,0.5476750691967456,0.5028553582864121
ETTh1,dlinear,1,sf_joint_adapter_global,0.5433752988003363,0.501043280327062
ETTh1,dlinear,2,mae_base,0.5117585078607991,0.4860034370683944
ETTh1,dlinear,2,mae_joint_boundary,0.4422277882618346,0.4543240396675807
ETTh1,dlinear,2,mae_joint_adapter,0.5062316795701397,0.4846867166318798
ETTh1,dlinear,2,mae_joint_adapter_global,0.500156648289408,0.48045983054661456
ETTh1,dlinear,2,sf_base,0.5197502621381692,0.49067084583321613
ETTh1,dlinear,2,sf_joint_boundary,0.44608886162213524,0.45685865214945354
ETTh1,dlinear,2,sf_joint_adapter,0.5121060650313733,0.488378828128687
ETTh1,dlinear,2,sf_joint_adapter_global,0.5067138716320833,0.48429410692716
ETTh1,patchtst,0,mae_base,0.5525782519931529,0.5095822427989597
ETTh1,patchtst,0,mae_joint_boundary,0.4105390853386766,0.43880816401323003
ETTh1,patchtst,0,mae_joint_adapter,0.5236183277676455,0.49350312699899374
ETTh1,patchtst,0,mae_joint_adapter_global,0.5250727028132777,0.49427335100682307
ETTh1,patchtst,0,sf_base,0.5972181182489174,0.5299956960843156
ETTh1,patchtst,0,sf_joint_boundary,0.42286699512499476,0.4511427381628965
ETTh1,patchtst,0,sf_joint_adapter,0.5484547809051212,0.5113479926215704
ETTh1,patchtst,0,sf_joint_adapter_global,0.5495108812106118,0.5124512051633026
ETTh1,patchtst,1,mae_base,0.5318157890235206,0.49034978935921286
ETTh1,patchtst,1,mae_joint_boundary,0.42352819042635204,0.44454518855945147
ETTh1,patchtst,1,mae_joint_adapter,0.5051168967069013,0.4764167276507247
ETTh1,patchtst,1,mae_joint_adapter_global,0.5065541811836631,0.4772761592926926
ETTh1,patchtst,1,sf_base,0.5419043498048265,0.4979427803904155
ETTh1,patchtst,1,sf_joint_boundary,0.42588344634709513,0.44736732260010414
ETTh1,patchtst,1,sf_joint_adapter,0.5195414823508706,0.4858674535770505
ETTh1,patchtst,1,sf_joint_adapter_global,0.5208781463588568,0.4865525786571744
ETTh1,patchtst,2,mae_base,0.5380863386327303,0.4943542313291478
ETTh1,patchtst,2,mae_joint_boundary,0.40627812661354334,0.433579085493873
ETTh1,patchtst,2,mae_joint_adapter,0.49110023214134885,0.471738691301585
ETTh1,patchtst,2,mae_joint_adapter_global,0.49251517898786745,0.4727482335032318
ETTh1,patchtst,2,sf_base,0.5351740892459039,0.48930811116932094
ETTh1,patchtst,2,sf_joint_boundary,0.4114303798565113,0.43597744605204214
ETTh1,patchtst,2,sf_joint_adapter,0.4997202946553551,0.47664655537010503
ETTh1,patchtst,2,sf_joint_adapter_global,0.5013857493127174,0.47761255349652737
ETTh2,dlinear,0,mae_base,0.16792685981176267,0.27899835393538375
ETTh2,dlinear,0,mae_joint_boundary,0.15573767102864913,0.26772760384854455
ETTh2,dlinear,0,mae_joint_adapter,0.16790756469519688,0.27763740450997676
ETTh2,dlinear,0,mae_joint_adapter_global,0.16775515174657935,0.27799039182193674
ETTh2,dlinear,0,sf_base,0.16889092125983513,0.27985488726458735
ETTh2,dlinear,0,sf_joint_boundary,0.15558932647824242,0.2677354278550034
ETTh2,dlinear,0,sf_joint_adapter,0.1679289516883014,0.2777580500107042
ETTh2,dlinear,0,sf_joint_adapter_global,0.1677175406947768,0.27806021713094164
ETTh2,dlinear,1,mae_base,0.16701704598293637,0.2756887459840062
ETTh2,dlinear,1,mae_joint_boundary,0.15176998543705694,0.2621128502988221
ETTh2,dlinear,1,mae_joint_adapter,0.1665237478171268,0.27730654233596824
ETTh2,dlinear,1,mae_joint_adapter_global,0.16699436356716663,0.2781718505561974
ETTh2,dlinear,1,sf_base,0.16554774715084677,0.27515094353668434
ETTh2,dlinear,1,sf_joint_boundary,0.15109874791487593,0.26136184931178214
ETTh2,dlinear,1,sf_joint_adapter,0.16816968599668924,0.2794656531220967
ETTh2,dlinear,1,sf_joint_adapter_global,0.1687114571906232,0.2803804534839637
ETTh2,dlinear,2,mae_base,0.1676631348735351,0.27753337136880113
ETTh2,dlinear,2,mae_joint_boundary,0.1540325817624564,0.2655165427916379
ETTh2,dlinear,2,mae_joint_adapter,0.16675923796020098,0.2778970996196893
ETTh2,dlinear,2,mae_joint_adapter_global,0.16692356161661231,0.2785189523198237
ETTh2,dlinear,2,sf_base,0.1675359521513853,0.2774652877722862
ETTh2,dlinear,2,sf_joint_boundary,0.1549620055999312,0.26679975670894396
ETTh2,dlinear,2,sf_joint_adapter,0.16817953548687084,0.27940959626424544
ETTh2,dlinear,2,sf_joint_adapter_global,0.16844208552497472,0.28008289969896716
ETTh2,patchtst,0,mae_base,0.2787488589406627,0.3612614086068516
ETTh2,patchtst,0,mae_joint_boundary,0.15167389701214595,0.26386247251888656
ETTh2,patchtst,0,mae_joint_adapter,0.2022403838917215,0.3100437405339186
ETTh2,patchtst,0,mae_joint_adapter_global,0.20243649847676998,0.3102536828399414
ETTh2,patchtst,0,sf_base,0.3096735665130409,0.3793295234166823
ETTh2,patchtst,0,sf_joint_boundary,0.15110762601535335,0.2642518619051771
ETTh2,patchtst,0,sf_joint_adapter,0.23775584678472225,0.33625723430336135
ETTh2,patchtst,0,sf_joint_adapter_global,0.23784145526027523,0.33633981426244763
ETTh2,patchtst,1,mae_base,0.25535512789261994,0.3487821585859652
ETTh2,patchtst,1,mae_joint_boundary,0.15247993262902282,0.2655285551653358
ETTh2,patchtst,1,mae_joint_adapter,0.23063556029308546,0.33121299905376356
ETTh2,patchtst,1,mae_joint_adapter_global,0.23069473297888232,0.33128286550581376
ETTh2,patchtst,1,sf_base,0.2980922430893486,0.3695143763161463
ETTh2,patchtst,1,sf_joint_boundary,0.1485333368904432,0.2622353095352023
ETTh2,patchtst,1,sf_joint_adapter,0.2299363010181633,0.3282606583120468
ETTh2,patchtst,1,sf_joint_adapter_global,0.23006899057265667,0.32837358388789833
ETTh2,patchtst,2,mae_base,0.23793785485676772,0.3393802166096962
ETTh2,patchtst,2,mae_joint_boundary,0.15460639377389962,0.2673528970266198
ETTh2,patchtst,2,mae_joint_adapter,0.19689077996796608,0.30716545328571276
ETTh2,patchtst,2,mae_joint_adapter_global,0.19692861603169226,0.3072068150159055
ETTh2,patchtst,2,sf_base,0.26542091632642284,0.3561507964153899
ETTh2,patchtst,2,sf_joint_boundary,0.1530225934072623,0.2657867646750906
ETTh2,patchtst,2,sf_joint_adapter,0.20552715225273505,0.31217309018281136
ETTh2,patchtst,2,sf_joint_adapter_global,0.20561213146477794,0.3122559185605229
ETTm1,dlinear,0,mae_base,0.2883904004712153,0.358888536060516
ETTm1,dlinear,0,mae_joint_boundary,0.26782981056048316,0.34699441130805025
ETTm1,dlinear,0,mae_joint_adapter,0.3002296540285472,0.36751437532042935
ETTm1,dlinear,0,mae_joint_adapter_global,0.3003403725785207,0.3683594070220081
ETTm1,dlinear,0,sf_base,0.28833299890721736,0.3590238966383097
ETTm1,dlinear,0,sf_joint_boundary,0.2664358029614239,0.3457636447907093
ETTm1,dlinear,0,sf_joint_adapter,0.2989913229263134,0.3666535039143468
ETTm1,dlinear,0,sf_joint_adapter_global,0.29966074165823364,0.3674795618072402
ETTm1,dlinear,1,mae_base,0.28419325425926684,0.35546689558858596
ETTm1,dlinear,1,mae_joint_boundary,0.2648717012357624,0.34400758863369885
ETTm1,dlinear,1,mae_joint_adapter,0.2914674424174074,0.3614500143368669
ETTm1,dlinear,1,mae_joint_adapter_global,0.29099899194566453,0.3617063534180182
ETTm1,dlinear,1,sf_base,0.2846099199030828,0.3560255702627159
ETTm1,dlinear,1,sf_joint_boundary,0.2648637570348667,0.34375441596335166
ETTm1,dlinear,1,sf_joint_adapter,0.29263065100779173,0.36292772997201306
ETTm1,dlinear,1,sf_joint_adapter_global,0.29278945530974987,0.36311199396407906
ETTm1,dlinear,2,mae_base,0.28773520533763075,0.35700227780341864
ETTm1,dlinear,2,mae_joint_boundary,0.2624664238002922,0.3415906937470915
ETTm1,dlinear,2,mae_joint_adapter,0.296138210360606,0.3655393979058226
ETTm1,dlinear,2,mae_joint_adapter_global,0.2959714232282699,0.3659854762127392
ETTm1,dlinear,2,sf_base,0.28730453129672684,0.35680560999635597
ETTm1,dlinear,2,sf_joint_boundary,0.2601082489262392,0.33985138309447843
ETTm1,dlinear,2,sf_joint_adapter,0.2931515237117331,0.364124179586185
ETTm1,dlinear,2,sf_joint_adapter_global,0.2935987677402082,0.364420664884584
ETTm1,patchtst,0,mae_base,0.3477525082585035,0.3869158085714544
ETTm1,patchtst,0,mae_joint_boundary,0.2711922287176742,0.34795804660648094
ETTm1,patchtst,0,mae_joint_adapter,0.32531574200294683,0.37706963135458393
ETTm1,patchtst,0,mae_joint_adapter_global,0.3251114943709538,0.37665527079029587
ETTm1,patchtst,0,sf_base,0.32823816294184394,0.3778498252761142
ETTm1,patchtst,0,sf_joint_boundary,0.2704968589989971,0.34790398875074435
ETTm1,patchtst,0,sf_joint_adapter,0.3233121792379294,0.37694346415685337
ETTm1,patchtst,0,sf_joint_adapter_global,0.3233767190174091,0.37657736682021603
ETTm1,patchtst,1,mae_base,0.34854878893503416,0.3985663849500095
ETTm1,patchtst,1,mae_joint_boundary,0.272435824857564,0.3503908093873946
ETTm1,patchtst,1,mae_joint_adapter,0.33078187314401303,0.38604486086332623
ETTm1,patchtst,1,mae_joint_adapter_global,0.3288855998756678,0.38505538059458144
ETTm1,patchtst,1,sf_base,0.3463556064305545,0.39173452761436267
ETTm1,patchtst,1,sf_joint_boundary,0.27117801724021656,0.34851243416727656
ETTm1,patchtst,1,sf_joint_adapter,0.3187103059781838,0.3812603609425191
ETTm1,patchtst,1,sf_joint_adapter_global,0.31824010745051917,0.3809018379717001
ETTm1,patchtst,2,mae_base,0.34233921364294484,0.3920522007012947
ETTm1,patchtst,2,mae_joint_boundary,0.2792757003874033,0.35327394281754126
ETTm1,patchtst,2,mae_joint_adapter,0.3323688420727032,0.3812503509464625
ETTm1,patchtst,2,mae_joint_adapter_global,0.3305533429121849,0.3807233368816427
ETTm1,patchtst,2,sf_base,0.34259219204752334,0.38249529284575945
ETTm1,patchtst,2,sf_joint_boundary,0.2716246161781879,0.3489923240938951
ETTm1,patchtst,2,sf_joint_adapter,0.3316733321778384,0.3854058492906597
ETTm1,patchtst,2,sf_joint_adapter_global,0.3304574936272587,0.38468815584734883
ETTm2,dlinear,0,mae_base,0.10121993353695592,0.21107279840564003
ETTm2,dlinear,0,mae_joint_boundary,0.09426141868775406,0.2051893155723912
ETTm2,dlinear,0,mae_joint_adapter,0.10369704778040542,0.21330039166243667
ETTm2,dlinear,0,mae_joint_adapter_global,0.10022806304849055,0.2104544300112625
ETTm2,dlinear,0,sf_base,0.10102502693752721,0.21131014366686046
ETTm2,dlinear,0,sf_joint_boundary,0.09326349402473709,0.2038661932324512
ETTm2,dlinear,0,sf_joint_adapter,0.10060312268788403,0.20912055905288066
ETTm2,dlinear,0,sf_joint_adapter_global,0.09877737054899312,0.20845848165444505
ETTm2,dlinear,1,mae_base,0.1012434977999825,0.21094781771692117
ETTm2,dlinear,1,mae_joint_boundary,0.09328550767572202,0.20352249588198748
ETTm2,dlinear,1,mae_joint_adapter,0.10286332957342974,0.21175678989762192
ETTm2,dlinear,1,mae_joint_adapter_global,0.09992516179321134,0.20999469488385325
ETTm2,dlinear,1,sf_base,0.1003716542290866,0.20978779373220305
ETTm2,dlinear,1,sf_joint_boundary,0.09386303790093174,0.20408616236263993
ETTm2,dlinear,1,sf_joint_adapter,0.10233057002649516,0.21105345474770604
ETTm2,dlinear,1,sf_joint_adapter_global,0.09980677621709974,0.21019693265452008
ETTm2,dlinear,2,mae_base,0.1007199335020173,0.21003661089829578
ETTm2,dlinear,2,mae_joint_boundary,0.09321848096952816,0.20315589854637467
ETTm2,dlinear,2,mae_joint_adapter,0.10097544390222654,0.20961414782801704
ETTm2,dlinear,2,mae_joint_adapter_global,0.09891324395083818,0.2080381090562672
ETTm2,dlinear,2,sf_base,0.1010048506353358,0.21105272695923374
ETTm2,dlinear,2,sf_joint_boundary,0.09724029676819552,0.21072807991463588
ETTm2,dlinear,2,sf_joint_adapter,0.10232419620843083,0.21281837109893673
ETTm2,dlinear,2,sf_joint_adapter_global,0.10047899226787943,0.21182049777090198
ETTm2,patchtst,0,mae_base,0.12053957503040073,0.2342364637083802
ETTm2,patchtst,0,mae_joint_boundary,0.0981534143402717,0.2105077266986596
ETTm2,patchtst,0,mae_joint_adapter,0.1119097600400959,0.22303138034249972
ETTm2,patchtst,0,mae_joint_adapter_global,0.11039846246630898,0.22116295044528012
ETTm2,patchtst,0,sf_base,0.146087412788193,0.26122088909884744
ETTm2,patchtst,0,sf_joint_boundary,0.09766984777130036,0.20981507088153156
ETTm2,patchtst,0,sf_joint_adapter,0.11101869736523176,0.22264341666454296
ETTm2,patchtst,0,sf_joint_adapter_global,0.11042481184831074,0.2221789963089005
ETTm2,patchtst,1,mae_base,0.1472194617792911,0.26385512881809514
ETTm2,patchtst,1,mae_joint_boundary,0.09937054762202004,0.2131503157554325
ETTm2,patchtst,1,mae_joint_adapter,0.11544378417919199,0.2274895503461703
ETTm2,patchtst,1,mae_joint_adapter_global,0.11550756057277882,0.2276274176388521
ETTm2,patchtst,1,sf_base,0.12925116383084376,0.2410056223382835
ETTm2,patchtst,1,sf_joint_boundary,0.09984953492831651,0.2140480603203467
ETTm2,patchtst,1,sf_joint_adapter,0.11596030151444782,0.22879719666179588
ETTm2,patchtst,1,sf_joint_adapter_global,0.1146420805128815,0.2275069959776524
ETTm2,patchtst,2,mae_base,0.1182415476991986,0.23241261940454902
ETTm2,patchtst,2,mae_joint_boundary,0.09824237609478079,0.21219140547243778
ETTm2,patchtst,2,mae_joint_adapter,0.1123378357174099,0.226765594281737
ETTm2,patchtst,2,mae_joint_adapter_global,0.11264225014238932,0.22707058979224912
ETTm2,patchtst,2,sf_base,0.12198491964097223,0.2393712780143368
ETTm2,patchtst,2,sf_joint_boundary,0.10181068070617134,0.2154802206722612
ETTm2,patchtst,2,sf_joint_adapter,0.11757580197716272,0.23041840853417533
ETTm2,patchtst,2,sf_joint_adapter_global,0.11708353875693339,0.2299351013217237
appliances,dlinear,0,mae_base,0.2458203339555937,0.290957773384176
appliances,dlinear,0,mae_joint_boundary,0.19374725044601424,0.2627504261541792
appliances,dlinear,0,mae_joint_adapter,0.24300231751258594,0.2841706959125741
appliances,dlinear,0,mae_joint_adapter_global,0.24282948776024332,0.287532827549959
appliances,dlinear,0,sf_base,0.24729384792649436,0.2936780683491512
appliances,dlinear,0,sf_joint_boundary,0.19090666646444113,0.2600608083402072
appliances,dlinear,0,sf_joint_adapter,0.23926638108966078,0.2772161146444168
appliances,dlinear,0,sf_joint_adapter_global,0.23911597274354845,0.2805660175430888
appliances,dlinear,1,mae_base,0.23389559998023743,0.2781940223035505
appliances,dlinear,1,mae_joint_boundary,0.18875435300329196,0.2565920757274668
appliances,dlinear,1,mae_joint_adapter,0.23678343034371563,0.27281233782291564
appliances,dlinear,1,mae_joint_adapter_global,0.23579202312884168,0.2771040822421541
appliances,dlinear,1,sf_base,0.23440491430244517,0.2793987277928308
appliances,dlinear,1,sf_joint_boundary,0.18589962516583133,0.2538960166666693
appliances,dlinear,1,sf_joint_adapter,0.2360244497252443,0.27203714556216796
appliances,dlinear,1,sf_joint_adapter_global,0.23491841379093445,0.2762193986616525
appliances,dlinear,2,mae_base,0.23717812635374322,0.28344457540549745
appliances,dlinear,2,mae_joint_boundary,0.19096944128674814,0.25775174152010594
appliances,dlinear,2,mae_joint_adapter,0.23560909105047517,0.2723435954954004
appliances,dlinear,2,mae_joint_adapter_global,0.23494607826383446,0.27593209738112523
appliances,dlinear,2,sf_base,0.23823529615131636,0.2853101053041315
appliances,dlinear,2,sf_joint_boundary,0.18959962310659273,0.25672188014679725
appliances,dlinear,2,sf_joint_adapter,0.23757703145293732,0.2742582315003623
appliances,dlinear,2,sf_joint_adapter_global,0.23689304130545527,0.27798318112384046
appliances,patchtst,0,mae_base,0.473328791443382,0.39568287405902164
appliances,patchtst,0,mae_joint_boundary,0.19067149627873314,0.25492857420987336
appliances,patchtst,0,mae_joint_adapter,0.3505207504278727,0.34778777340430833
appliances,patchtst,0,mae_joint_adapter_global,0.35062592301190537,0.3479543315571466
appliances,patchtst,0,sf_base,0.43484317945547785,0.3814182702196466
appliances,patchtst,0,sf_joint_boundary,0.18980354928330495,0.25420039781707615
appliances,patchtst,0,sf_joint_adapter,0.3517077008044097,0.3499148470236686
appliances,patchtst,0,sf_joint_adapter_global,0.3517798138046591,0.3500411052133483
appliances,patchtst,1,mae_base,0.5344079691358761,0.43443457732698754
appliances,patchtst,1,mae_joint_boundary,0.19085686511005742,0.2583964817182896
appliances,patchtst,1,mae_joint_adapter,0.3447828333367094,0.34576357465424723
appliances,patchtst,1,mae_joint_adapter_global,0.34492441595328127,0.345986602130477
appliances,patchtst,1,sf_base,0.5416519806928229,0.4272411785687588
appliances,patchtst,1,sf_joint_boundary,0.19110004402346556,0.25872034630670415
appliances,patchtst,1,sf_joint_adapter,0.33486834855566794,0.337975928590506
appliances,patchtst,1,sf_joint_adapter_global,0.3350081675144567,0.3383057613020505
appliances,patchtst,2,mae_base,0.4374494261987663,0.37915822646475833
appliances,patchtst,2,mae_joint_boundary,0.1916434751138788,0.2576008873885429
appliances,patchtst,2,mae_joint_adapter,0.3601299340312427,0.34980217252067924
appliances,patchtst,2,mae_joint_adapter_global,0.360238926865466,0.34992490013664446
appliances,patchtst,2,sf_base,0.4414014866982619,0.38528432534537677
appliances,patchtst,2,sf_joint_boundary,0.18937256573477096,0.2558987549666937
appliances,patchtst,2,sf_joint_adapter,0.34843718678613617,0.34527630185300806
appliances,patchtst,2,sf_joint_adapter_global,0.3484990908478095,0.34534643078938504
bdg2,dlinear,0,mae_base,0.24962271416391615,0.32776794831677836
bdg2,dlinear,0,mae_joint_boundary,0.21580549038838412,0.30634644237384345
bdg2,dlinear,0,mae_joint_adapter,0.23432810005390767,0.3135584886315493
bdg2,dlinear,0,mae_joint_adapter_global,0.23305062208893915,0.31591653551184834
bdg2,dlinear,0,sf_base,0.24883918824341397,0.3269818889493033
bdg2,dlinear,0,sf_joint_boundary,0.21468800282826073,0.30526396335095235
bdg2,dlinear,0,sf_joint_adapter,0.23376135697250058,0.3128910993986334
bdg2,dlinear,0,sf_joint_adapter_global,0.23257787735477478,0.3153783109075573
bdg2,dlinear,1,mae_base,0.24240584643242144,0.32626570398958776
bdg2,dlinear,1,mae_joint_boundary,0.21453910123301695,0.3057359873718575
bdg2,dlinear,1,mae_joint_adapter,0.23729223340348568,0.3176919712426044
bdg2,dlinear,1,mae_joint_adapter_global,0.235857422342561,0.320702271208888
bdg2,dlinear,1,sf_base,0.2439183786022345,0.328130304682239
bdg2,dlinear,1,sf_joint_boundary,0.21353697995639784,0.3057223991711259
bdg2,dlinear,1,sf_joint_adapter,0.2380860713092634,0.3192209626618756
bdg2,dlinear,1,sf_joint_adapter_global,0.23641143087783936,0.3230158965011113
bdg2,dlinear,2,mae_base,0.2405488423849137,0.3252011794642172
bdg2,dlinear,2,mae_joint_boundary,0.21243707141943377,0.30353809664777415
bdg2,dlinear,2,mae_joint_adapter,0.23552482299847421,0.31516146039838716
bdg2,dlinear,2,mae_joint_adapter_global,0.23329056396502376,0.3179056483125684
bdg2,dlinear,2,sf_base,0.24016718989231514,0.3251450164811841
bdg2,dlinear,2,sf_joint_boundary,0.2115871920909341,0.30288978062677757
bdg2,dlinear,2,sf_joint_adapter,0.23484523739883995,0.31432269186002665
bdg2,dlinear,2,sf_joint_adapter_global,0.23275433768872122,0.31735299309666276
bdg2,patchtst,0,mae_base,0.25664694942397803,0.3491457738307451
bdg2,patchtst,0,mae_joint_boundary,0.20941835813460324,0.3037421516609126
bdg2,patchtst,0,mae_joint_adapter,0.23961246144370693,0.33093919109323633
bdg2,patchtst,0,mae_joint_adapter_global,0.23986526675999562,0.33174849578439614
bdg2,patchtst,0,sf_base,0.25790326502426675,0.3519561499398075
bdg2,patchtst,0,sf_joint_boundary,0.2085680557000125,0.3026500623597441
bdg2,patchtst,0,sf_joint_adapter,0.241384005948513,0.3320865880703502
bdg2,patchtst,0,sf_joint_adapter_global,0.24173492088580723,0.33278548337500713
bdg2,patchtst,1,mae_base,0.27701813263871955,0.3705644038619241
bdg2,patchtst,1,mae_joint_boundary,0.2111130475246408,0.30756158615003376
bdg2,patchtst,1,mae_joint_adapter,0.2569864711121286,0.3496287391208308
bdg2,patchtst,1,mae_joint_adapter_global,0.2574264304118781,0.35084297794181285
bdg2,patchtst,1,sf_base,0.26732427237378764,0.35873344385877465
bdg2,patchtst,1,sf_joint_boundary,0.2122460222852702,0.30781737945350607
bdg2,patchtst,1,sf_joint_adapter,0.25229063000669066,0.3423895416354485
bdg2,patchtst,1,sf_joint_adapter_global,0.25261659637992984,0.34394961689724257
bdg2,patchtst,2,mae_base,0.26336121073870616,0.35576884370243084
bdg2,patchtst,2,mae_joint_boundary,0.20968677420099036,0.306289190468607
bdg2,patchtst,2,mae_joint_adapter,0.2572933484739834,0.35042862320919727
bdg2,patchtst,2,mae_joint_adapter_global,0.257508245061456,0.3506591657489554
bdg2,patchtst,2,sf_base,0.2690411543950044,0.36150706362785767
bdg2,patchtst,2,sf_joint_boundary,0.20970761675597324,0.3063718064890788
bdg2,patchtst,2,sf_joint_adapter,0.24756934404053832,0.3386672511168597
bdg2,patchtst,2,sf_joint_adapter_global,0.2479274662845976,0.33919153487183284


==> anc/tableS05_sensitivity_conditions.csv <==
dataset,backbone,phase,seed,candidate,mse,mae,static_mse,static_mae,state_bytes,mse_reduction_pct,mae_reduction_pct
ETTh1,dlinear,legacy,0,half32,0.3590437433438126,0.3841493047355054,0.3955730955366408,0.4036559040895817,4528,9.234539104150109,4.832482110740354
ETTh1,dlinear,legacy,1,half32,0.3589471273319409,0.3845167580750063,0.3987785825318127,0.4061631936103852,4528,9.98836370473688,5.329492153871385
ETTh1,dlinear,legacy,2,half32,0.3606056397700613,0.3849617954024783,0.394104759071673,0.4017776976604459,4528,8.500054498331867,4.185374737295444
ETTh1,dlinear,refit,0,half32,0.3592199099771217,0.3850022234204992,0.3998238508098546,0.4078866380694986,4528,10.155457397173395,5.610484020096818
ETTh1,dlinear,refit,1,half32,0.3614359276858057,0.3861087580070211,0.3996132241273529,0.4060846825409959,4528,9.553561828419488,4.919152431207041
ETTh1,dlinear,refit,2,half32,0.3576352239776171,0.3826915725782027,0.3893195080572351,0.3986060351106982,4528,8.138375659038378,3.992529247098797
ETTh1,patchtst,legacy,0,half32,0.3731063139151771,0.4027899539576047,0.4293842736337855,0.4367887081843084,4528,13.106665328550637,7.783798800118602
ETTh1,patchtst,legacy,1,half32,0.3806397436804588,0.4086202076223186,0.4555890611533522,0.4470102138935314,4528,16.4510792430254,8.58817205468968
ETTh1,patchtst,legacy,2,half32,0.3823467273312767,0.4075783355562096,0.4620188900151997,0.4532386548664535,4528,17.244351779924383,10.074233258788945
ETTh1,patchtst,refit,0,half32,0.3668765251708509,0.3991772497326341,0.4210708479325173,0.4299823023893913,4528,12.870594824544067,7.164260595279148
ETTh1,patchtst,refit,1,half32,0.3743442759843219,0.4044335696623927,0.4327461583775899,0.4335945723455897,4528,13.49564433159215,6.725407683368023
ETTh1,patchtst,refit,2,half32,0.3715912363362084,0.4032338398187713,0.4260292238720581,0.439314704035011,4528,12.777993735049066,8.212988066378092
ETTh2,dlinear,legacy,0,half32,0.1347433864847273,0.2436609147260356,0.1415501291321895,0.2531849842068671,4528,4.808715251051154,3.761703922002635
ETTh2,dlinear,legacy,1,half32,0.1336575522081054,0.242120467761972,0.1369262160584143,0.2464291188304605,4528,2.3871716785881514,1.7484342308803247
ETTh2,dlinear,legacy,2,half32,0.1353142950641711,0.2441215393555927,0.1444659210958572,0.2566657938040531,4528,6.334799212344178,4.887388483888532
ETTh2,dlinear,refit,0,half32,0.1369956520770641,0.2461832590175347,0.1574857800899883,0.2735780288993589,4528,13.01077976768189,10.013512412541681
ETTh2,dlinear,refit,1,half32,0.1340099948709451,0.2426779908840163,0.1410646462955558,0.2533221605139912,4528,5.001005999639297,4.201831220915642
ETTh2,dlinear,refit,2,half32,0.1355153505981246,0.2444807854230739,0.1505263982113731,0.2632415475578891,4528,9.972368828070655,7.126824131243781
ETTh2,patchtst,legacy,0,half32,0.1438978833038175,0.256906456395128,0.1845296180249207,0.291208328769855,4528,22.019085692582905,11.779152237721924
ETTh2,patchtst,legacy,1,half32,0.1465792187908226,0.2617043576683707,0.1848113271942272,0.3006248746049981,4528,20.687102345856,12.946539100520704
ETTh2,patchtst,legacy,2,half32,0.1428849336850797,0.2582124091921779,0.233567280715134,0.3575223553124811,4528,38.82493590386632,27.777268930079767
ETTh2,patchtst,refit,0,half32,0.141051624163028,0.2531999642026039,0.153924329869011,0.2659269570677061,4528,8.363009094753004,4.785897979444731
ETTh2,patchtst,refit,1,half32,0.1412073395523742,0.2549290816123402,0.1664075379820363,0.3015645126549745,4528,15.14366400420063,15.464495683545765
ETTh2,patchtst,refit,2,half32,0.1368806176644869,0.2466944657206512,0.1599854921813644,0.2673008961640645,4528,14.441856071977533,7.709076452465546
ETTm1,dlinear,legacy,0,half32,0.2495606680895846,0.3284773771307037,0.2635142382218697,0.3388971904247036,4528,5.29518641058655,3.074623687774425
ETTm1,dlinear,legacy,1,half32,0.2475617642849544,0.3268443353080997,0.2623566254997903,0.3376587980789953,4528,5.639217681905917,3.2027783171713953
ETTm1,dlinear,legacy,2,half32,0.245931171628138,0.3253200983887984,0.261279788061064,0.336583064442178,4528,5.874398684577498,3.3462664177848156
ETTm1,dlinear,refit,0,half32,0.2484958782409639,0.3280927902011307,0.2640003862547807,0.3391195211912552,4528,5.872911109627599,3.2515765979469258
ETTm1,dlinear,refit,1,half32,0.2535924691118254,0.3333039570380879,0.2714258901522042,0.3471124218506225,4528,6.570272655411957,3.9780958396461563
ETTm1,dlinear,refit,2,half32,0.2383479821798452,0.3182791906050469,0.2553406141308773,0.3337978190333607,4528,6.654888024324379,4.649110192886797
ETTm1,patchtst,legacy,0,half32,0.2747507259878269,0.3456054392347155,0.3149530581001868,0.3625275199409553,4528,12.764547312181207,4.667805828643267
ETTm1,patchtst,legacy,1,half32,0.2688422873181206,0.3431516377116566,0.3319671501115121,0.3747531882814637,4528,19.015394376277005,8.432630210492654
ETTm1,patchtst,legacy,2,half32,0.2678935928090754,0.3383486531830548,0.3215011110080605,0.3614150700545651,4528,16.67413155460017,6.382250985834048
ETTm1,patchtst,refit,0,half32,0.2679213818610886,0.3403271202949992,0.3202909894711344,0.3598315111578848,4528,16.35063405827265,5.420423242012173
ETTm1,patchtst,refit,1,half32,0.2642382670359937,0.3429371233570593,0.3116047794356251,0.3632477510041613,4528,15.200829873476618,5.591398044710627
ETTm1,patchtst,refit,2,half32,0.2599005049142121,0.3333181656309445,0.2998470838676395,0.3471134999125111,4528,13.322316975095493,3.9743007071299963
ETTm2,dlinear,legacy,0,half32,0.0900221713537966,0.1983162492869231,0.0971136191848692,0.2083302455210748,4528,7.302217640116004,4.806789436216874
ETTm2,dlinear,legacy,1,half32,0.0908341376670955,0.1993276587732563,0.0966370985927592,0.2062022960647236,4528,6.004899785038143,3.333928585018975
ETTm2,dlinear,legacy,2,half32,0.0896961789385222,0.1978088621865927,0.0959383208140483,0.2057721404966221,4528,6.506411434514126,3.8699496884322504
ETTm2,dlinear,refit,0,half32,0.0900056051283647,0.1980760714204434,0.1020296539490166,0.2151515579462906,4528,11.784857005062687,7.936492158755293
ETTm2,dlinear,refit,1,half32,0.0905337718221674,0.1991952879745981,0.1037356796600981,0.2172191392258054,4528,12.72648704976751,8.29754289398551
ETTm2,dlinear,refit,2,half32,0.0911382672385618,0.2002137885727117,0.1031248961800944,0.2162797652883896,4528,11.623409463219714,7.428330937133842
ETTm2,patchtst,legacy,0,half32,0.0929392229113589,0.2009501481330311,0.1215281886361414,0.2340904681503667,4528,23.52455512225119,14.15705657696753
ETTm2,patchtst,legacy,1,half32,0.0949910059956778,0.2039111502986545,0.1086063531218815,0.2189022877298879,4528,12.53641866689339,6.848323782587206
ETTm2,patchtst,legacy,2,half32,0.0948122309730484,0.206436541375868,0.1181136857595897,0.2356635782040747,4528,19.72798887503131,12.402016913660418
ETTm2,patchtst,refit,0,half32,0.0891194908940689,0.1971502350468812,0.1284445097311806,0.2427223750192446,4528,30.616348584625676,18.77541778698818
ETTm2,patchtst,refit,1,half32,0.092083786205516,0.2020632975513618,0.1130723924280687,0.2313689894804429,4528,18.562096168527308,12.66621425580382
ETTm2,patchtst,refit,2,half32,0.0937722350479797,0.2066538481638744,0.1116529630209008,0.2344577541349278,4528,16.01455750849525,11.858812720287592
appliances,dlinear,legacy,0,half32,0.1858571429009828,0.2490888546230998,0.2325691323577364,0.2880679854013933,13192,20.085206056021875,13.531226222164205
appliances,dlinear,legacy,1,half32,0.1857782139049776,0.248854019194984,0.2338600692508773,0.2927677249626008,13192,20.560096257527015,14.999503710057683
appliances,dlinear,legacy,2,half32,0.185134711135156,0.2494023972609202,0.2466048524107622,0.3041905111067943,13192,24.92657410212563,18.011118639607815
appliances,dlinear,refit,0,half32,0.1847179038099485,0.2484388602578498,0.2214710995625274,0.277695690730193,13192,16.595030152998557,10.535572372553991
appliances,dlinear,refit,1,half32,0.1865350335354332,0.2492544108110403,0.2216167536762602,0.2749426919619232,13192,15.829904354647617,9.34314018953466
appliances,dlinear,refit,2,half32,0.1863822143790976,0.2496329681318386,0.2279299018765531,0.2843024989562913,13192,18.228274199827332,12.194592362616829
appliances,patchtst,legacy,0,half32,0.182682315737727,0.2474165308250062,0.4215198580785,0.373796431242931,13192,56.66104164807677,33.80981995940734
appliances,patchtst,legacy,1,half32,0.1833022628350534,0.2491216859012509,0.4488101578057483,0.3891468014261804,13192,59.158174197476754,35.98259448921405
appliances,patchtst,legacy,2,half32,0.1805590143986961,0.2464810911220376,0.4399032140442657,0.3861921650488502,13192,58.95483173702678,36.17656870618809
appliances,patchtst,refit,0,half32,0.1786978334431835,0.2472268092389079,0.4695688419918778,0.3932843572278388,13192,61.94427366918982,37.13789915735609
appliances,patchtst,refit,1,half32,0.1795688248346891,0.2485791708290858,0.4304963504108326,0.3902387975236796,13192,58.28795652661807,36.300754203199894
appliances,patchtst,refit,2,half32,0.1749539578028374,0.2425329429629834,0.4253650581247619,0.3816055212205237,13192,58.86969217120735,36.44406868452318
bdg2,dlinear,legacy,0,half32,0.1936941407347339,0.2800486115296895,0.2169297286897771,0.3063098620758143,8176,10.71111280845768,8.573426388610661
bdg2,dlinear,legacy,1,half32,0.1926631227619687,0.2812562652538752,0.2259040573703683,0.3231701026239107,8176,14.714624870106386,12.969590017679556
bdg2,dlinear,legacy,2,half32,0.1933778579347179,0.2797187029920931,0.2192738890418394,0.3102973736013714,8176,11.809901863044125,9.854634041653753
bdg2,dlinear,refit,0,half32,0.1936194163108351,0.2775700861799307,0.2141913409078949,0.2960556635998039,8176,9.604461370782492,6.243953314421735
bdg2,dlinear,refit,1,half32,0.1941829709992432,0.2806600109292531,0.2189961129917391,0.3092129231080202,8176,11.330402925202554,9.23406172412543
bdg2,dlinear,refit,2,half32,0.192733789232018,0.27969297633927,0.2202234593301701,0.3118603725438192,8176,12.482625684731518,10.314678951404577
bdg2,patchtst,legacy,0,half32,0.1862400538126322,0.2840235128784871,0.2203223735026798,0.3221009568288342,8176,15.469295808776796,11.821586723997735
bdg2,patchtst,legacy,1,half32,0.1897730348461858,0.2870171758739463,0.2225063797094431,0.3198445830291455,8176,14.711193857003869,10.263549516549986
bdg2,patchtst,legacy,2,half32,0.1875887091063578,0.2850451398687733,0.2180406520239773,0.3190164642622972,8176,13.966176781690587,10.648768386321429
bdg2,patchtst,refit,0,half32,0.1813354056548293,0.2777188894025067,0.2006033697453123,0.3000128517088695,8176,9.60500519754267,7.431002431854717
bdg2,patchtst,refit,1,half32,0.1869513699405527,0.2846991707289042,0.2115402672566758,0.3192441934097231,8176,11.623743145926802,10.820877370346793
bdg2,patchtst,refit,2,half32,0.1850426686105719,0.2814301900286429,0.2042283493221909,0.303569363188778,8176,9.394229927086005,7.292953718247119
bdg2_fox,dlinear,legacy,0,half32,0.2083120375765251,0.2962657819036094,0.2372526588699501,0.317105910938004,8176,12.198228433464585,6.57197747362992
bdg2_fox,dlinear,legacy,1,half32,0.2092278897796697,0.297474038087639,0.2381683133851614,0.3188474879185777,8176,12.151248499077116,6.703345844266684
bdg2_fox,dlinear,legacy,2,half32,0.2091523240037724,0.2982202792003492,0.239393946439265,0.3222495356018405,8176,12.63257608862094,7.4567233608618615
bdg2_fox,dlinear,refit,0,half32,0.2090877672200991,0.2961011740543498,0.2351892860078211,0.310563203817023,8176,11.098090066421651,4.6567106421254945
bdg2_fox,dlinear,refit,1,half32,0.2078876066878546,0.2968341396268537,0.2385137057040892,0.318529744993543,8176,12.840393773526248,6.811170921299392
bdg2_fox,dlinear,refit,2,half32,0.2082102928365066,0.296290217773969,0.236396773189513,0.3155418242591663,8176,11.92337779095235,6.10112669862276
bdg2_fox,patchtst,legacy,0,half32,0.1761608775051003,0.2829923906834892,0.1902763574626705,0.2979829077263206,8176,7.418409804454795,5.030663388451551
bdg2_fox,patchtst,legacy,1,half32,0.1689899083909358,0.2769502497639973,0.1845938965389207,0.2940718444077864,8176,8.453144139949863,5.822248871961633
bdg2_fox,patchtst,legacy,2,half32,0.1735566484581703,0.2792846247576774,0.183518639989056,0.2927541421756144,8176,5.428326807282236,4.600965614982499
bdg2_fox,patchtst,refit,0,half32,0.1703459680696855,0.2787171656047402,0.1789148059266641,0.2891902672104117,8176,4.789339715401142,3.6215263074712567
bdg2_fox,patchtst,refit,1,half32,0.1654817019751286,0.2709279328266957,0.1774665404722834,0.2872662049268532,8176,6.7532947141811235,5.687502330570949
bdg2_fox,patchtst,refit,2,half32,0.1704039141623406,0.2736795783236381,0.1754773751672313,0.2859294277113034,8176,2.8912336989629916,4.284221279956435
bdg2_panther,dlinear,legacy,0,half32,0.0672779937557939,0.1632486825522772,0.0778961183824501,0.1785384359146621,8176,13.631134448219761,8.563844129167286
bdg2_panther,dlinear,legacy,1,half32,0.0667973188711746,0.1626121880826017,0.0783383119311524,0.1793496516915571,8176,14.732246298746643,9.332308956886203
bdg2_panther,dlinear,legacy,2,half32,0.0669589767630852,0.1627957381977981,0.0805036916586101,0.1821439269362954,8176,16.824961211671663,10.622472603911914
bdg2_panther,dlinear,refit,0,half32,0.0669464396861307,0.162746900886583,0.0773265981251636,0.1778118267130678,8176,13.423787791920184,8.47239809914041
bdg2_panther,dlinear,refit,1,half32,0.0669525720717043,0.1624036316147767,0.0766093468180306,0.1766298462537482,8176,12.605217440717698,8.054252970663844
bdg2_panther,dlinear,refit,2,half32,0.0666310121289591,0.1620176315363063,0.0766935526463754,0.1770248197118518,8176,13.120451681008237,8.477448642497198
bdg2_panther,patchtst,legacy,0,half32,0.0675871078136253,0.1644395282499282,0.0735923416645026,0.172912155947056,8176,8.160134213766879,4.899960705898576
bdg2_panther,patchtst,legacy,1,half32,0.0674191239708009,0.1644951613683932,0.0747446557941097,0.1751959008725725,8176,9.800743271181267,6.107870932415482
bdg2_panther,patchtst,legacy,2,half32,0.0673617355012073,0.1639776770180225,0.0729775293055062,0.1719463960494782,8176,7.695236955459905,4.634420502284142
bdg2_panther,patchtst,refit,0,half32,0.0665099131278637,0.1634409038940408,0.0810435353678489,0.1890732648971034,8176,17.93310493430288,13.556840527936153
bdg2_panther,patchtst,refit,1,half32,0.0662052613937565,0.1615193251471581,0.072169150618005,0.1696844123948981,8176,8.26376529746854,4.811925345704582
bdg2_panther,patchtst,refit,2,half32,0.0673765792960147,0.1647609935636998,0.076768485190991,0.1830177645667254,8176,12.234064371089692,9.975409243057086
ETTh1,dlinear,legacy,0,half512,0.3585532622891488,0.387077988177412,0.3955730955366408,0.4036559040895817,4528,9.358531625430766,4.106942508263323
ETTh1,dlinear,legacy,1,half512,0.3586172753580294,0.3877050787897089,0.3987785825318127,0.4061631936103852,4528,10.071079273817174,4.544507013696175
ETTh1,dlinear,legacy,2,half512,0.36008204495664,0.3880954057779913,0.394104759071673,0.4017776976604459,4528,8.632911258208276,3.4054383710511282
ETTh1,dlinear,refit,0,half512,0.3597030090031283,0.3884873082360745,0.3998238508098546,0.4078866380694986,4528,10.034629431300912,4.756059165173898
ETTh1,dlinear,refit,1,half512,0.3619949218752519,0.3894073772687918,0.3996132241273529,0.4060846825409959,4528,9.413678021854555,4.106854060056897
ETTh1,dlinear,refit,2,half512,0.3571326494643608,0.3855514498173717,0.3893195080572351,0.3986060351106982,4528,8.267466162559312,3.275059618628462
ETTh1,patchtst,legacy,0,half512,0.3782440618505711,0.4088551586752951,0.4293842736337855,0.4367887081843084,4528,11.910126877825766,6.395208709751355
ETTh1,patchtst,legacy,1,half512,0.3865897099880793,0.4152231505409999,0.4555890611533522,0.4470102138935314,4528,15.145085132333236,7.111037368846906
ETTh1,patchtst,legacy,2,half512,0.3920666991018037,0.4158894874875724,0.4620188900151997,0.4532386548664535,4528,15.140547805544202,8.240507948265364
ETTh1,patchtst,refit,0,half512,0.3701633271062448,0.4038822786655058,0.4210708479325173,0.4299823023893913,4528,12.090013135849098,6.070022784391094
ETTh1,patchtst,refit,1,half512,0.37895704841069,0.4093867002134702,0.4327461583775899,0.4335945723455897,4528,12.429714031098705,5.5830662273200655
ETTh1,patchtst,refit,2,half512,0.3747682309902718,0.4094031674844635,0.4260292238720581,0.439314704035011,4528,12.032271499098057,6.808680946896716
ETTh2,dlinear,legacy,0,half512,0.1334188048965533,0.2424178568262701,0.1415501291321895,0.2531849842068671,4528,5.744483799122923,4.252672177351402
ETTh2,dlinear,legacy,1,half512,0.1325598572135187,0.2408959866852651,0.1369262160584143,0.2464291188304605,4528,3.188840654906322,2.2453239988258544
ETTh2,dlinear,legacy,2,half512,0.1344974524058522,0.2432025109118932,0.1444659210958572,0.2566657938040531,4528,6.900221598553092,5.245452731593126
ETTh2,dlinear,refit,0,half512,0.1364459526615968,0.2450924250003694,0.1574857800899883,0.2735780288993589,4528,13.359826783325591,10.412241075641527
ETTh2,dlinear,refit,1,half512,0.1327656858982992,0.2413450229905309,0.1410646462955558,0.2533221605139912,4528,5.883090210901443,4.728025964707816
ETTh2,dlinear,refit,2,half512,0.1342504326821397,0.2432605350017208,0.1505263982113731,0.2632415475578891,4528,10.812698451987302,7.5903719384472605
ETTh2,patchtst,legacy,0,half512,0.1449071277474879,0.2580498142892689,0.1845296180249207,0.291208328769855,4528,21.472157533042633,11.386526827943722
ETTh2,patchtst,legacy,1,half512,0.1481851232138639,0.2638304276721179,0.1848113271942272,0.3006248746049981,4528,19.818159707208327,12.239322172267265
ETTh2,patchtst,legacy,2,half512,0.1456542697516893,0.2616795043018117,0.233567280715134,0.3575223553124811,4528,37.6392663793805,26.807512757321426
ETTh2,patchtst,refit,0,half512,0.1404227569893693,0.2522160712716522,0.153924329869011,0.2659269570677061,4528,8.771565152261173,5.155884137223088
ETTh2,patchtst,refit,1,half512,0.1407147259363471,0.2535212732879502,0.1664075379820363,0.3015645126549745,4528,15.439692430557294,15.931330561428314
ETTh2,patchtst,refit,2,half512,0.135525064874204,0.2459967761734955,0.1599854921813644,0.2673008961640645,4528,15.289153393628553,7.970089250090995
ETTm1,dlinear,legacy,0,half512,0.2511812724562647,0.3297854919917035,0.2635142382218697,0.3388971904247036,4528,4.680189521759759,2.688632036630756
ETTm1,dlinear,legacy,1,half512,0.2492849281825759,0.3283249075793431,0.2623566254997903,0.3376587980789953,4528,4.982415554519637,2.7642965480995874
ETTm1,dlinear,legacy,2,half512,0.2474987999270023,0.3265275233880354,0.261279788061064,0.336583064442178,4528,5.274417985535463,2.98753624779301
ETTm1,dlinear,refit,0,half512,0.2502122148609531,0.3297040130495126,0.2640003862547807,0.3391195211912552,4528,5.222784553247184,2.776457134837873
ETTm1,dlinear,refit,1,half512,0.2548485754772926,0.3343108311947007,0.2714258901522042,0.3471124218506225,4528,6.107492054503616,3.6880243546659752
ETTm1,dlinear,refit,2,half512,0.2404397269904581,0.3195314339507114,0.2553406141308773,0.3337978190333607,4528,5.835690178445951,4.273959944964023
ETTm1,patchtst,legacy,0,half512,0.2890441585017283,0.3521234008004295,0.3149530581001868,0.3625275199409553,4528,8.226273386498395,2.8698839586634217
ETTm1,patchtst,legacy,1,half512,0.2862942714467569,0.3503804898859616,0.3319671501115121,0.3747531882814637,4528,13.758252480528,6.503666721895007
ETTm1,patchtst,legacy,2,half512,0.2794503688552873,0.3418298265039736,0.3215011110080605,0.3614150700545651,4528,13.079501349442912,5.419044520648953
ETTm1,patchtst,refit,0,half512,0.283445082097858,0.3469273620801335,0.3202909894711344,0.3598315111578848,4528,11.503885087156673,3.5861642678896244
ETTm1,patchtst,refit,1,half512,0.2805893247530149,0.3490975120734691,0.3116047794356251,0.3632477510041613,4528,9.953459230883755,3.8954787446241035
ETTm1,patchtst,refit,2,half512,0.2737755825444674,0.3382422762218783,0.2998470838676395,0.3471134999125111,4528,8.69493242584969,2.5557126682969056
ETTm2,dlinear,legacy,0,half512,0.0894526297307214,0.1977047135790002,0.0971136191848692,0.2083302455210748,4528,7.888687002349326,5.100330926744712
ETTm2,dlinear,legacy,1,half512,0.0901468567091349,0.1986112638492798,0.0966370985927592,0.2062022960647236,4528,6.716097625172901,3.681351934636601
ETTm2,dlinear,legacy,2,half512,0.0891247599927087,0.197196773994932,0.0959383208140483,0.2057721404966221,4528,7.102022177921919,4.16740890238777
ETTm2,dlinear,refit,0,half512,0.0901451661348823,0.198383960005177,0.1020296539490166,0.2151515579462906,4528,11.64807225561393,7.793389042202237
ETTm2,dlinear,refit,1,half512,0.0908006603595516,0.1998072802611812,0.1037356796600981,0.2172191392258054,4528,12.46920957468981,8.015803315804549
ETTm2,dlinear,refit,2,half512,0.0904914689590585,0.2000635890400533,0.1031248961800944,0.2162797652883896,4528,12.250608426284614,7.497777809548422
ETTm2,patchtst,legacy,0,half512,0.0942501629003465,0.2025030254866543,0.1215281886361414,0.2340904681503667,4528,22.445842435343145,13.49369024432997
ETTm2,patchtst,legacy,1,half512,0.0957072268356839,0.2048536251470129,0.1086063531218815,0.2189022877298879,4528,11.876953709809024,6.417777871837583
ETTm2,patchtst,legacy,2,half512,0.0960610491356099,0.2080225752180459,0.1181136857595897,0.2356635782040747,4528,18.670687043723333,11.729009292260194
ETTm2,patchtst,refit,0,half512,0.0892759502052936,0.1977954703054086,0.1284445097311806,0.2427223750192446,4528,30.49453776409925,18.509585162996988
ETTm2,patchtst,refit,1,half512,0.0922190129036833,0.2025061549896369,0.1130723924280687,0.2313689894804429,4528,18.44250314032343,12.474806825071827
ETTm2,patchtst,refit,2,half512,0.0940768204613072,0.2070450428352685,0.1116529630209008,0.2344577541349278,4528,15.741760974407315,11.691961906230485
appliances,dlinear,legacy,0,half512,0.1851763314857362,0.2501098720710857,0.2325691323577364,0.2880679854013933,13192,20.37794112724336,13.176789943324252
appliances,dlinear,legacy,1,half512,0.1850145978321591,0.2497665157756826,0.2338600692508773,0.2927677249626008,13192,20.886623173928164,14.687824346898658
appliances,dlinear,legacy,2,half512,0.1849889640711079,0.2505352003675702,0.2466048524107622,0.3041905111067943,13192,24.985675560439734,17.638719414356395
appliances,dlinear,refit,0,half512,0.1836244386275829,0.2490451850037867,0.2214710995625274,0.277695690730193,13192,17.088758311898534,10.317230941204247
appliances,dlinear,refit,1,half512,0.1854889750879198,0.2501572789821913,0.2216167536762602,0.2749426919619232,13192,16.30191670486978,9.014756058024066
appliances,dlinear,refit,2,half512,0.1856081842155703,0.250559634687739,0.2279299018765531,0.2843024989562913,13192,18.567865520296788,11.868648496733725
appliances,patchtst,legacy,0,half512,0.1894946174498719,0.2545234099507906,0.4215198580785,0.373796431242931,13192,55.04491334911626,31.908550034985396
appliances,patchtst,legacy,1,half512,0.1889950587988867,0.2553799658156473,0.4488101578057483,0.3891468014261804,13192,57.88975460740651,34.374389078952284
appliances,patchtst,legacy,2,half512,0.1867475503265066,0.2531677040741298,0.4399032140442657,0.3861921650488502,13192,57.54803684891583,34.44514752335637
appliances,patchtst,refit,0,half512,0.1861536912381105,0.2550958360607114,0.4695688419918778,0.3932843572278388,13192,60.35646435814188,35.13704998113402
appliances,patchtst,refit,1,half512,0.1868935020652479,0.2575057430344691,0.4304963504108326,0.3902387975236796,13192,56.58650720571937,34.01329015246268
appliances,patchtst,refit,2,half512,0.1808302968759833,0.2490054181311465,0.4253650581247619,0.3816055212205237,13192,57.48821079164787,34.74795193352293
bdg2,dlinear,legacy,0,half512,0.1937012391967129,0.2824963529968992,0.2169297286897771,0.3063098620758143,8176,10.707840568169614,7.774320068421781
bdg2,dlinear,legacy,1,half512,0.1934395838044584,0.2845799492562618,0.2259040573703683,0.3231701026239107,8176,14.37091212252316,11.94112730550395
bdg2,dlinear,legacy,2,half512,0.1934676400864754,0.2821317210516338,0.2192738890418394,0.3102973736013714,8176,11.768956654223395,9.076987092362899
bdg2,dlinear,refit,0,half512,0.1933343071885709,0.2794849536303415,0.2141913409078949,0.2960556635998039,8176,9.737570917160843,5.59716026640924
bdg2,dlinear,refit,1,half512,0.1942696604872101,0.2834914019840883,0.2189961129917391,0.3092129231080202,8176,11.29081798153273,8.31838490623057
bdg2,dlinear,refit,2,half512,0.193093659335996,0.2825737983088452,0.2202234593301701,0.3118603725438192,8176,12.319214345597818,9.390925174649745
bdg2,patchtst,legacy,0,half512,0.1878421924884357,0.2876627796184928,0.2203223735026798,0.3221009568288342,8176,14.7421165167545,10.691733905230837
bdg2,patchtst,legacy,1,half512,0.1918473829670043,0.2913801262707572,0.2225063797094431,0.3198445830291455,8176,13.778929297431574,8.899465011666141
bdg2,patchtst,legacy,2,half512,0.1894725307998913,0.2891553959897415,0.2180406520239773,0.3190164642622972,8176,13.102199502203128,9.360353341513983
bdg2,patchtst,refit,0,half512,0.1826050922491878,0.2811168409062662,0.2006033697453123,0.3000128517088695,8176,8.972071365987144,6.298400450171327
bdg2,patchtst,refit,1,half512,0.1887825746976673,0.2890075092975734,0.2115402672566758,0.3192441934097231,8176,10.758090104611185,9.471334087302708
bdg2,patchtst,refit,2,half512,0.1866934160494471,0.2851828497519359,0.2042283493221909,0.303569363188778,8176,8.585944767678,6.05677504597465
bdg2_fox,dlinear,legacy,0,half512,0.2098184222528661,0.3001833439280156,0.2372526588699501,0.317105910938004,8176,11.563299963741214,5.336566246883001
bdg2_fox,dlinear,legacy,1,half512,0.210788703565553,0.3015687541995048,0.2381683133851614,0.3188474879185777,8176,11.495907843681374,5.41912179765559
bdg2_fox,dlinear,legacy,2,half512,0.2105838616413684,0.3021911954814055,0.239393946439265,0.3222495356018405,8176,12.034592029755364,6.224474484648546
bdg2_fox,dlinear,refit,0,half512,0.2102919637634579,0.299469422602485,0.2351892860078211,0.310563203817023,8176,10.586078416656807,3.572149268872893
bdg2_fox,dlinear,refit,1,half512,0.209532813776719,0.3008367637512865,0.2385137057040892,0.318529744993543,8176,12.150619119274086,5.554577404573358
bdg2_fox,dlinear,refit,2,half512,0.209764580976149,0.3001409092896923,0.236396773189513,0.3155418242591663,8176,11.265886523761337,4.8807840309703865
bdg2_fox,patchtst,legacy,0,half512,0.1781196717309667,0.2862713360990802,0.1902763574626705,0.2979829077263206,8176,6.388962819034805,3.930283020795533
bdg2_fox,patchtst,legacy,1,half512,0.1707242147699011,0.2797975100077635,0.1845938965389207,0.2940718444077864,8176,7.513618829805269,4.854029609250466
bdg2_fox,patchtst,legacy,2,half512,0.1744986328319137,0.2816529542335048,0.183518639989056,0.2927541421756144,8176,4.915035964564796,3.79198321827684
bdg2_fox,patchtst,refit,0,half512,0.1719550409456272,0.2816011455758681,0.1789148059266641,0.2891902672104117,8176,3.8899882796115004,2.624265922829916
bdg2_fox,patchtst,refit,1,half512,0.1662048782756837,0.2732881765103813,0.1774665404722834,0.2872662049268532,8176,6.345794630711554,4.865879862210432
bdg2_fox,patchtst,refit,2,half512,0.1716914925952613,0.2763831479393861,0.1754773751672313,0.2859294277113034,8176,2.1574761808250242,3.3386839012443215
bdg2_panther,dlinear,legacy,0,half512,0.0669798312911536,0.1643938913427433,0.0778961183824501,0.1785384359146621,8176,14.01390379646429,7.922408695615335
bdg2_panther,dlinear,legacy,1,half512,0.0664870647891081,0.1636315473387438,0.0783383119311524,0.1793496516915571,8176,15.128290168493507,8.76394473285349
bdg2_panther,dlinear,legacy,2,half512,0.066718469212582,0.1641129998761137,0.0805036916586101,0.1821439269362954,8176,17.123714654585953,9.89927436147131
bdg2_panther,dlinear,refit,0,half512,0.0665682694564481,0.1636714808423585,0.0773265981251636,0.1778118267130678,8176,13.912843613398952,7.952421462677717
bdg2_panther,dlinear,refit,1,half512,0.0666495880483256,0.1635964906865397,0.0766093468180306,0.1766298462537482,8176,13.000709682804512,7.378908969033837
bdg2_panther,dlinear,refit,2,half512,0.0664326883519595,0.1633303544930079,0.0766935526463754,0.1770248197118518,8176,13.379044183449784,7.735901237541021
bdg2_panther,patchtst,legacy,0,half512,0.0680885089520162,0.1657934139694062,0.0735923416645026,0.172912155947056,8176,7.478811773075011,4.1169702261011025
bdg2_panther,patchtst,legacy,1,half512,0.0679050281327517,0.1662295605444762,0.0747446557941097,0.1751959008725725,8176,9.150657781070414,5.117893902448034
bdg2_panther,patchtst,legacy,2,half512,0.0673585352113662,0.1648665011487831,0.0729775293055062,0.1719463960494782,8176,7.699622264022099,4.117501188369099
bdg2_panther,patchtst,refit,0,half512,0.0671310178190664,0.1651632674423681,0.0810435353678489,0.1890732648971034,8176,17.16672093046646,12.645890188518994
bdg2_panther,patchtst,refit,1,half512,0.0667944957094341,0.1631709655171834,0.072169150618005,0.1696844123948981,8176,7.447302431227454,3.838565243433356
bdg2_panther,patchtst,refit,2,half512,0.0677650702311893,0.1662501087751295,0.076768485190991,0.1830177645667254,8176,11.728009139951446,9.161764067707578
ETTh1,dlinear,legacy,0,halfNone,0.3590138510148732,0.387649994340706,0.3955730955366408,0.4036559040895817,4528,9.242095818516349,3.96523612976154
ETTh1,dlinear,legacy,1,halfNone,0.3591086229514498,0.3883259241724621,0.3987785825318127,0.4061631936103852,4528,9.947866138773442,4.391650872982266
ETTh1,dlinear,legacy,2,halfNone,0.3605654057092339,0.3886638824946451,0.394104759071673,0.4017776976604459,4528,8.510263474473689,3.2639480095989937
ETTh1,dlinear,refit,0,halfNone,0.3602492601308125,0.3891064366687273,0.3998238508098546,0.4078866380694986,4528,9.898006484326205,4.604269825963603
ETTh1,dlinear,refit,1,halfNone,0.3625596238157657,0.3899801459179764,0.3996132241273529,0.4060846825409959,4528,9.272365896424539,3.9658074572644475
ETTh1,dlinear,refit,2,halfNone,0.3576113340620431,0.3861357752255965,0.3893195080572351,0.3986060351106982,4528,8.144511985392333,3.1284674055771733
ETTh1,patchtst,legacy,0,halfNone,0.3790461616547413,0.409652645775489,0.4293842736337855,0.4367887081843084,4528,11.723324553329284,6.212629104269118
ETTh1,patchtst,legacy,1,halfNone,0.3874468235256715,0.4159888973582624,0.4555890611533522,0.4470102138935314,4528,14.956952095200515,6.9397332703135195
ETTh1,patchtst,legacy,2,halfNone,0.3933480380497089,0.4169204502690199,0.4620188900151997,0.4532386548664535,4528,14.863213052442859,8.013042181526798
ETTh1,patchtst,refit,0,halfNone,0.3709209967959119,0.4045992962894534,0.4210708479325173,0.4299823023893913,4528,11.910074369395119,5.903267636571485
ETTh1,patchtst,refit,1,halfNone,0.3796307499965927,0.4100528324960322,0.4327461583775899,0.4335945723455897,4528,12.274033484232971,5.4294360102814965
ETTh1,patchtst,refit,2,halfNone,0.3752916793601064,0.4101436478894275,0.4260292238720581,0.439314704035011,4528,11.909404723650796,6.6401274252042235
ETTh2,dlinear,legacy,0,halfNone,0.1333737259226875,0.2423581483080853,0.1415501291321895,0.2531849842068671,4528,5.776330448887334,4.276255139181407
ETTh2,dlinear,legacy,1,halfNone,0.1325148263600775,0.2408399406548338,0.1369262160584143,0.2464291188304605,4528,3.22172760288274,2.2680672650020606
ETTh2,dlinear,legacy,2,halfNone,0.1344890760936107,0.2431816808831693,0.1444659210958572,0.2566657938040531,4528,6.906019721859947,5.253568354799154
ETTh2,dlinear,refit,0,halfNone,0.1364651944865176,0.2450813217109313,0.1574857800899883,0.2735780288993589,4528,13.347608648513798,10.416299621381754
ETTh2,dlinear,refit,1,halfNone,0.1327324804587012,0.2413090457567973,0.1410646462955558,0.2533221605139912,4528,5.906629375724092,4.742228130700954
ETTh2,dlinear,refit,2,halfNone,0.1342249119647723,0.24321406151536,0.1505263982113731,0.2632415475578891,4528,10.829652765430442,7.608026251298671
ETTh2,patchtst,legacy,0,halfNone,0.1451524312356822,0.2583037024922784,0.1845296180249207,0.291208328769855,4528,21.339223053028068,11.299342438650317
ETTh2,patchtst,legacy,1,halfNone,0.1485077726906075,0.2642377376929614,0.1848113271942272,0.3006248746049981,4528,19.64357653547205,12.103834374932243
ETTh2,patchtst,legacy,2,halfNone,0.1461004691490683,0.2622411527251264,0.233567280715134,0.3575223553124811,4528,37.44822960573102,26.650418126742647
ETTh2,patchtst,refit,0,halfNone,0.1404166416625482,0.2521478962811926,0.153924329869011,0.2659269570677061,4528,8.775538095866843,5.181520872667777
ETTh2,patchtst,refit,1,halfNone,0.1407631076850509,0.2535380291598738,0.1664075379820363,0.3015645126549745,4528,15.410618177497293,15.92577424720021
ETTh2,patchtst,refit,2,halfNone,0.1355177953610469,0.2460128683651006,0.1599854921813644,0.2673008961640645,4528,15.293697251360872,7.964068996572937
ETTm1,dlinear,legacy,0,halfNone,0.2529227321688488,0.3309967482564377,0.2635142382218697,0.3388971904247036,4528,4.019329704721009,2.331220910496523
ETTm1,dlinear,legacy,1,halfNone,0.2509942506430448,0.3295226404219161,0.2623566254997903,0.3376587980789953,4528,4.330889237159575,2.4095796417470394
ETTm1,dlinear,legacy,2,halfNone,0.249122507760766,0.3276580789569434,0.261279788061064,0.336583064442178,4528,4.65297388309911,2.651644253113594
ETTm1,dlinear,refit,0,halfNone,0.2519514901080973,0.3309198982946837,0.2640003862547807,0.3391195211912552,4528,4.563969135656965,2.4179153319655478
ETTm1,dlinear,refit,1,halfNone,0.256378004838357,0.3352765600017365,0.2714258901522042,0.3471124218506225,4528,5.544012513105878,3.409806478772315
ETTm1,dlinear,refit,2,halfNone,0.242409807900663,0.3209773691992474,0.2553406141308773,0.3337978190333607,4528,5.064140021056918,3.840782983915181
ETTm1,patchtst,legacy,0,halfNone,0.29550646461383,0.3549422395954107,0.3149530581001868,0.3625275199409553,4528,6.174441868785041,2.0923322860509908
ETTm1,patchtst,legacy,1,halfNone,0.2959430064045662,0.3538481903831719,0.3319671501115121,0.3747531882814637,4528,10.851719423094996,5.578337570430703
ETTm1,patchtst,legacy,2,halfNone,0.2856639728233642,0.3440189067924589,0.3215011110080605,0.3614150700545651,4528,11.146816280767947,4.8133475063670605
ETTm1,patchtst,refit,0,halfNone,0.2909981552399249,0.349478803792028,0.3202909894711344,0.3598315111578848,4528,9.145694132569238,2.877098598881267
ETTm1,patchtst,refit,1,halfNone,0.2897843893400994,0.3520452318551482,0.3116047794356251,0.3632477510041613,4528,7.002585176981723,3.08398857750527
ETTm1,patchtst,refit,2,halfNone,0.2805696307013073,0.340352894089439,0.2998470838676395,0.3471134999125111,4528,6.429094763129917,1.9476643301905905
ETTm2,dlinear,legacy,0,halfNone,0.089668124697275,0.1979373655676595,0.0971136191848692,0.2083302455210748,4528,7.666787161356503,4.9886563170031595
ETTm2,dlinear,legacy,1,halfNone,0.0903144492289614,0.1987297114686637,0.0966370985927592,0.2062022960647236,4528,6.542673006401223,3.6239094998798516
ETTm2,dlinear,legacy,2,halfNone,0.0893118121534761,0.1973741752212124,0.0959383208140483,0.2057721404966221,4528,6.907050909736034,4.0811964414335105
ETTm2,dlinear,refit,0,halfNone,0.0905129059615609,0.1988318214637645,0.1020296539490166,0.2151515579462906,4528,11.287647798169075,7.585228123981369
ETTm2,dlinear,refit,1,halfNone,0.0911538442476646,0.2002382558091661,0.1037356796600981,0.2172191392258054,4528,12.128744375762835,7.8173974342966135
ETTm2,dlinear,refit,2,halfNone,0.0907750298445617,0.2004617716984209,0.1031248961800944,0.2162797652883896,4528,11.975640018066292,7.313672441283092
ETTm2,patchtst,legacy,0,halfNone,0.094638349604759,0.2027409212664914,0.1215281886361414,0.2340904681503667,4528,22.126421312746857,13.392064671227056
ETTm2,patchtst,legacy,1,halfNone,0.0961757768286007,0.2052320209923153,0.1086063531218815,0.2189022877298879,4528,11.445533282321707,6.244917254789439
ETTm2,patchtst,legacy,2,halfNone,0.0965342084384532,0.2085332645363941,0.1181136857595897,0.2356635782040747,4528,18.270090533843543,11.512306600125921
ETTm2,patchtst,refit,0,halfNone,0.0896039138511093,0.1980555612733432,0.1284445097311806,0.2427223750192446,4528,30.239202875514216,18.40242941853215
ETTm2,patchtst,refit,1,halfNone,0.0926068258255216,0.2028712133848462,0.1130723924280687,0.2313689894804429,4528,18.099525589826293,12.317024921788644
ETTm2,patchtst,refit,2,halfNone,0.0943517553213615,0.2071887840126532,0.1116529630209008,0.2344577541349278,4528,15.495520433524558,11.630653984078354
appliances,dlinear,legacy,0,halfNone,0.1855898833122821,0.2505407654898516,0.2325691323577364,0.2880679854013933,13192,20.200122247173844,13.027209482945956
appliances,dlinear,legacy,1,halfNone,0.185422387738486,0.2502011848338668,0.2338600692508773,0.2927677249626008,13192,20.712249708790164,14.539355434131828
appliances,dlinear,legacy,2,halfNone,0.1854844532806839,0.2510303481350208,0.2466048524107622,0.3041905111067943,13192,24.784751205248757,17.475943867660682
appliances,dlinear,refit,0,halfNone,0.1839651662310148,0.2494018416957445,0.2214710995625274,0.277695690730193,13192,16.934910878032472,10.18879657802778
appliances,dlinear,refit,1,halfNone,0.1858618168885121,0.2505627696249691,0.2216167536762602,0.2749426919619232,13192,16.133679514130606,8.867274181024786
appliances,dlinear,refit,2,halfNone,0.1860102855743192,0.2509609999958462,0.2279299018765531,0.2843024989562913,13192,18.39145103696731,11.727473055230163
appliances,patchtst,legacy,0,halfNone,0.191572208626834,0.2563936788338623,0.4215198580785,0.373796431242931,13192,54.552032376335326,31.408205803005217
appliances,patchtst,legacy,1,halfNone,0.1908652140444084,0.2570838733669613,0.4488101578057483,0.3891468014261804,13192,57.473062780584904,33.93653181144569
appliances,patchtst,legacy,2,halfNone,0.188652411817331,0.254925991919097,0.4399032140442657,0.3861921650488502,13192,57.1150185326112,33.989859196949034
appliances,patchtst,refit,0,halfNone,0.1883335005113556,0.2570998577490503,0.4695688419918778,0.3932843572278388,13192,59.892249299919854,34.62748949353549
appliances,patchtst,refit,1,halfNone,0.1890612210789675,0.2596453626737731,0.4304963504108326,0.3902387975236796,13192,56.082967742109304,33.46500544758935
appliances,patchtst,refit,2,halfNone,0.182624352862843,0.2507374723425237,0.4253650581247619,0.3816055212205237,13192,57.066442253637504,34.29406588757752
bdg2,dlinear,legacy,0,halfNone,0.1939976846340333,0.2829246758701206,0.2169297286897771,0.3063098620758143,8176,10.571185514428983,7.634486871306045
bdg2,dlinear,legacy,1,halfNone,0.1938475922533687,0.2851506832063852,0.2259040573703683,0.3231701026239107,8176,14.190300736583595,11.764522494140062
bdg2,dlinear,legacy,2,halfNone,0.1937846997727261,0.282593985756219,0.2192738890418394,0.3102973736013714,8176,11.624361377678538,8.928012352673653
bdg2,dlinear,refit,0,halfNone,0.1935950848315936,0.2798114860963012,0.2141913409078949,0.2960556635998039,8176,9.615821064007424,5.486865985263146
bdg2,dlinear,refit,1,halfNone,0.194577646575107,0.2839681395902054,0.2189961129917391,0.3092129231080202,8176,11.150182568561473,8.164207130824153
bdg2,dlinear,refit,2,halfNone,0.193436869575089,0.2830726166375228,0.2202234593301701,0.3118603725438192,8176,12.16336798838552,9.230975924089702
bdg2,patchtst,legacy,0,halfNone,0.1882005361675139,0.2881772406120415,0.2203223735026798,0.3221009568288342,8176,14.579471355765516,10.532013487566239
bdg2,patchtst,legacy,1,halfNone,0.1922306834603696,0.2919115420307865,0.2225063797094431,0.3198445830291455,8176,13.606664352100195,8.733316892164966
bdg2,patchtst,legacy,2,halfNone,0.1898385753440065,0.2896542055605543,0.2180406520239773,0.3190164642622972,8176,12.93432046647407,9.203994774890688
bdg2,patchtst,refit,0,halfNone,0.1828952170886036,0.2815205801040721,0.2006033697453123,0.3000128517088695,8176,8.827445261358823,6.163826482587542
bdg2,patchtst,refit,1,halfNone,0.1891452130958206,0.2895612416140605,0.2115402672566758,0.3192441934097231,8176,10.58666250699295,9.2978830651955
bdg2,patchtst,refit,2,halfNone,0.1870284675258263,0.2856018991870966,0.2042283493221909,0.303569363188778,8176,8.421887486947288,5.918734292863437
bdg2_fox,dlinear,legacy,0,halfNone,0.21028031052221,0.3007528127592497,0.2372526588699501,0.317105910938004,8176,11.368617943508475,5.156983081892608
bdg2_fox,dlinear,legacy,1,halfNone,0.2112516162389142,0.3021360949708259,0.2381683133851614,0.3188474879185777,8176,11.301544174231948,5.241186956448374
bdg2_fox,dlinear,legacy,2,halfNone,0.2110544516252533,0.3028017579849936,0.239393946439265,0.3222495356018405,8176,11.838016472651924,6.035005630194568
bdg2_fox,dlinear,refit,0,halfNone,0.2107212094429431,0.2999526368344294,0.2351892860078211,0.310563203817023,8176,10.40356768805546,3.4165563892254003
bdg2_fox,dlinear,refit,1,halfNone,0.2100099959889423,0.3014281821119464,0.2385137057040892,0.318529744993543,8176,11.950554217001642,5.368906091311276
bdg2_fox,dlinear,refit,2,halfNone,0.2102303139724314,0.3006956175500699,0.236396773189513,0.3155418242591663,8176,11.068873260848044,4.704988552294953
bdg2_fox,patchtst,legacy,0,halfNone,0.1785559497499704,0.2867229365376662,0.1902763574626705,0.2979829077263206,8176,6.159676309233242,3.7787305569204066
bdg2_fox,patchtst,legacy,1,halfNone,0.1710993386267225,0.2802446366315922,0.1845938965389207,0.2940718444077864,8176,7.3104030876518955,4.701982879061395
bdg2_fox,patchtst,legacy,2,halfNone,0.1748126787830078,0.282051017748657,0.183518639989056,0.2927541421756144,8176,4.743911139798862,3.656011268505621
bdg2_fox,patchtst,refit,0,halfNone,0.1722508933122984,0.2819532565892809,0.1789148059266641,0.2891902672104117,8176,3.7246289259577403,2.502508362726197
bdg2_fox,patchtst,refit,1,halfNone,0.1664961327578623,0.273710595218777,0.1774665404722834,0.2872662049268532,8176,6.1816766615419905,4.718832036482623
bdg2_fox,patchtst,refit,2,halfNone,0.1719853200233057,0.2768042329897978,0.1754773751672313,0.2859294277113034,8176,1.9900315585400397,3.191415026619482
bdg2_panther,dlinear,legacy,0,halfNone,0.0670291313223338,0.1646250609434734,0.0778961183824501,0.1785384359146621,8176,13.950614338396372,7.792929796830428
bdg2_panther,dlinear,legacy,1,halfNone,0.0665360432789991,0.1638566656080227,0.0783383119311524,0.1793496516915571,8176,15.065768410386116,8.638425520992365
bdg2_panther,dlinear,legacy,2,halfNone,0.0667755415191652,0.1643661023400268,0.0805036916586101,0.1821439269362954,8176,17.05282063046438,9.760316962138615
bdg2_panther,dlinear,refit,0,halfNone,0.066617033349274,0.163876987017337,0.0773265981251636,0.1778118267130678,8176,13.849781363140679,7.836846374801176
bdg2_panther,dlinear,refit,1,halfNone,0.0667050138413134,0.1638261456371561,0.0766093468180306,0.1766298462537482,8176,12.928361078763484,7.248888502228645
bdg2_panther,dlinear,refit,2,halfNone,0.0664890857532132,0.1635706085587117,0.0766935526463754,0.1770248197118518,8176,13.30550814383804,7.60018350818823
bdg2_panther,patchtst,legacy,0,halfNone,0.068167056297604,0.1659648822024434,0.0735923416645026,0.172912155947056,8176,7.372078730191422,4.017805287639686
bdg2_panther,patchtst,legacy,1,halfNone,0.0680132416469524,0.1664711392915799,0.0747446557941097,0.1751959008725725,8176,9.00588018720635,4.980003263511579
bdg2_panther,patchtst,legacy,2,halfNone,0.0674240190426533,0.1650535405397489,0.0729775293055062,0.1719463960494782,8176,7.6098907645999025,4.0087234557366624
bdg2_panther,patchtst,refit,0,halfNone,0.0672637573051545,0.1654302503242858,0.0810435353678489,0.1890732648971034,8176,17.00293305338827,12.504684142247458
bdg2_panther,patchtst,refit,1,halfNone,0.0669238299312116,0.1634070443702548,0.072169150618005,0.1696844123948981,8176,7.268092587866448,3.699437052611698
bdg2_panther,patchtst,refit,2,halfNone,0.0678638788704317,0.1665060365237169,0.076768485190991,0.1830177645667254,8176,11.599299241616768,9.02192641359062
ETTh1,dlinear,legacy,0,k1,0.3860573871436832,0.3995667195864829,0.3955730955366408,0.4036559040895817,1576,2.405549947740604,1.0130372085902395
ETTh1,dlinear,legacy,1,k1,0.3903673930912216,0.4026469024683304,0.3987785825318127,0.4061631936103852,1576,2.109238010524328,0.8657335763978313
ETTh1,dlinear,legacy,2,k1,0.3863699917737737,0.3984448596750701,0.394104759071673,0.4017776976604459,1576,1.9626170757538808,0.8295228940737531
ETTh1,dlinear,refit,0,k1,0.3884850490117505,0.4013877972271501,0.3998238508098546,0.4078866380694986,1576,2.8359493249682344,1.5932958414884735
ETTh1,dlinear,refit,1,k1,0.3889259367611734,0.4008182602124363,0.3996132241273529,0.4060846825409959,1576,2.674407832603054,1.2968778570041084
ETTh1,dlinear,refit,2,k1,0.3825026897899004,0.3957361479751385,0.3893195080572351,0.3986060351106982,1576,1.7509572796266193,0.7199808539684271
ETTh1,patchtst,legacy,0,k1,0.3967913272981618,0.4208898247560201,0.4293842736337855,0.4367887081843084,1576,7.590624141819802,3.6399483618472117
ETTh1,patchtst,legacy,1,k1,0.4202734883866299,0.4343251852747958,0.4555890611533522,0.4470102138935314,1576,7.751628776450136,2.8377491664557164
ETTh1,patchtst,legacy,2,k1,0.4106782304625606,0.4231770661183795,0.4620188900151997,0.4532386548664535,1576,11.112242521285243,6.6326180314279615
ETTh1,patchtst,refit,0,k1,0.3915896161396424,0.4173466417710026,0.4210708479325173,0.4299823023893913,1576,7.001489639482172,2.9386466717753024
ETTh1,patchtst,refit,1,k1,0.3969992350203718,0.4202615018799965,0.4327461583775899,0.4335945723455897,1576,8.260483118148754,3.075008617720032
ETTh1,patchtst,refit,2,k1,0.3884733944696811,0.4198458886005255,0.4260292238720581,0.439314704035011,1576,8.81531765850304,4.431633008335167
ETTh2,dlinear,legacy,0,k1,0.137172608546915,0.24794666233338,0.1415501291321895,0.2531849842068671,1576,3.092558524751665,2.0689701997520737
ETTh2,dlinear,legacy,1,k1,0.1357897975749734,0.2457483224063804,0.1369262160584143,0.2464291188304605,1576,0.8299495276756108,0.2762646018908521
ETTh2,dlinear,legacy,2,k1,0.1390017133236141,0.2507301921245934,0.1444659210958572,0.2566657938040531,1576,3.7823506961323083,2.3125799474436826
ETTh2,dlinear,refit,0,k1,0.1399352989943283,0.2516462640953758,0.1574857800899883,0.2735780288993589,1576,11.144168753287786,8.016639673959746
ETTh2,dlinear,refit,1,k1,0.1390505710186813,0.2513610244559736,0.1410646462955558,0.2533221605139912,1576,1.4277675730704709,0.7741667977402611
ETTh2,dlinear,refit,2,k1,0.1391645373168078,0.2517366478189028,0.1505263982113731,0.2632415475578891,1576,7.548085272465411,4.370472611834286
ETTh2,patchtst,legacy,0,k1,0.1529972959385907,0.2680589735204886,0.1845296180249207,0.291208328769855,1576,17.087946327440818,7.94941386022705
ETTh2,patchtst,legacy,1,k1,0.1544809326482374,0.2738844817518046,0.1848113271942272,0.3006248746049981,1576,16.411545226399515,8.894936883825299
ETTh2,patchtst,legacy,2,k1,0.1477464534297418,0.2655941003347776,0.233567280715134,0.3575223553124811,1576,36.74351434097569,25.71258932811531
ETTh2,patchtst,refit,0,k1,0.1470715553722906,0.2618184861395835,0.153924329869011,0.2659269570677061,1576,4.452041144211627,1.5449621856412965
ETTh2,patchtst,refit,1,k1,0.1463395655885363,0.2628429265639245,0.1664075379820363,0.3015645126549745,1576,12.059533262048705,12.840233006909575
ETTh2,patchtst,refit,2,k1,0.1393031886488501,0.2518605153258277,0.1599854921813644,0.2673008961640645,1576,12.927611904377056,5.77640444151738
ETTm1,dlinear,legacy,0,k1,0.2546683872632717,0.3325765193570804,0.2635142382218697,0.3388971904247036,1576,3.3568777984399167,1.8650703653524614
ETTm1,dlinear,legacy,1,k1,0.2532978344606694,0.331925583333571,0.2623566254997903,0.3376587980789953,1576,3.4528539242581924,1.6979313964397336
ETTm1,dlinear,legacy,2,k1,0.2510268173085598,0.328746867816127,0.261279788061064,0.336583064442178,1576,3.924134671338586,2.3281612932718465
ETTm1,dlinear,refit,0,k1,0.253337666564402,0.3321367150997416,0.2640003862547807,0.3391195211912552,1576,4.038903064364585,2.0590988295172474
ETTm1,dlinear,refit,1,k1,0.2589697285363698,0.3382101693336235,0.2714258901522042,0.3471124218506225,1576,4.589157507726882,2.5646597346003386
ETTm1,dlinear,refit,2,k1,0.2430829328097786,0.32225418339985,0.2553406141308773,0.3337978190333607,1576,4.800521594584984,3.45827173674762
ETTm1,patchtst,legacy,0,k1,0.2845325923409186,0.3523969101157224,0.3149530581001868,0.3625275199409553,1576,9.658730079576316,2.7944388406383247
ETTm1,patchtst,legacy,1,k1,0.2794311793335156,0.3518194667972657,0.3319671501115121,0.3747531882814637,1576,15.82565346009357,6.119686823577675
ETTm1,patchtst,legacy,2,k1,0.2759734280518804,0.3419936750791457,0.3215011110080605,0.3614150700545651,1576,14.160972201131417,5.373709229249135
ETTm1,patchtst,refit,0,k1,0.2796671680378227,0.3469636227869319,0.3202909894711344,0.3598315111578848,1576,12.683410638678872,3.5760871329878707
ETTm1,patchtst,refit,1,k1,0.274559201129628,0.3506354684104484,0.3116047794356251,0.3632477510041613,1576,11.88864252117493,3.4720882810278964
ETTm1,patchtst,refit,2,k1,0.2697023658542001,0.338727658365514,0.2998470838676395,0.3471134999125111,1576,10.05336374281568,2.415878826121931
ETTm2,dlinear,legacy,0,k1,0.0903161216894934,0.1996999111497716,0.0971136191848692,0.2083302455210748,1576,6.999530603875259,4.142621898091193
ETTm2,dlinear,legacy,1,k1,0.091034949149862,0.2004563537987156,0.0966370985927592,0.2062022960647236,1576,5.797100207349304,2.7865559092535186
ETTm2,dlinear,legacy,2,k1,0.0900105416690592,0.1991197891059776,0.0959383208140483,0.2057721404966221,1576,6.178739730580207,3.232872717652313
ETTm2,dlinear,refit,0,k1,0.0925046221115538,0.203902345041772,0.1020296539490166,0.2151515579462906,1576,9.335552428926574,5.228506366347951
ETTm2,dlinear,refit,1,k1,0.0941129816223811,0.2069526384055741,0.1037356796600981,0.2172191392258054,1576,9.276170040285924,4.726333442265873
ETTm2,dlinear,refit,2,k1,0.0934615549037306,0.2057651080552466,0.1031248961800944,0.2162797652883896,1576,9.370522186502871,4.861600075773465
ETTm2,patchtst,legacy,0,k1,0.0944609474366507,0.2040197080602603,0.1215281886361414,0.2340904681503667,1576,22.272397460420258,12.84578578859119
ETTm2,patchtst,legacy,1,k1,0.0960300908819723,0.2064070952082047,0.1086063531218815,0.2189022877298879,1576,11.579674557155705,5.708114177911893
ETTm2,patchtst,legacy,2,k1,0.0975868998839616,0.2116956376691595,0.1181136857595897,0.2356635782040747,1576,17.378837806660798,10.170405082350042
ETTm2,patchtst,refit,0,k1,0.091385792203296,0.2032726938292531,0.1284445097311806,0.2427223750192446,1576,28.851928046939634,16.253005594092297
ETTm2,patchtst,refit,1,k1,0.0935944972196955,0.2061017970989842,0.1130723924280687,0.2313689894804429,1576,17.226039699092876,10.920734208243788
ETTm2,patchtst,refit,2,k1,0.0957235006731763,0.2097480344796453,0.1116529630209008,0.2344577541349278,1576,14.266940989951692,10.539092531383009
appliances,dlinear,legacy,0,k1,0.1894151351538699,0.2561669429374274,0.2325691323577364,0.2880679854013933,3856,18.555341702650075,11.074136690168823
appliances,dlinear,legacy,1,k1,0.188813791974387,0.2553496889865003,0.2338600692508773,0.2927677249626008,3856,19.26206445623094,12.780792685013488
appliances,dlinear,legacy,2,k1,0.1933355692001942,0.2651727790100683,0.2466048524107622,0.3041905111067943,3856,21.601068547442438,12.826742015968984
appliances,dlinear,refit,0,k1,0.1872936661811627,0.2538423113569661,0.2214710995625274,0.277695690730193,3856,15.43200600388741,8.589754961809138
appliances,dlinear,refit,1,k1,0.1880109548486065,0.2527675949150599,0.2216167536762602,0.2749426919619232,3856,15.16392523136827,8.065352415307824
appliances,dlinear,refit,2,k1,0.1894256433481346,0.2560581750947533,0.2279299018765531,0.2843024989562913,3856,16.893026413564815,9.934602743636189
appliances,patchtst,legacy,0,k1,0.192217927066063,0.2610966578088304,0.4215198580785,0.373796431242931,3856,54.39884423422203,30.150039972119693
appliances,patchtst,legacy,1,k1,0.1924362528022259,0.2621747863956761,0.4488101578057483,0.3891468014261804,3856,57.12301750409241,32.62830750893128
appliances,patchtst,legacy,2,k1,0.1861195448887396,0.2536424652527264,0.4399032140442657,0.3861921650488502,3856,57.690796760122986,34.32221360041247
appliances,patchtst,refit,0,k1,0.1873576692605597,0.2586679609405147,0.4695688419918778,0.3932843572278388,3856,60.10006361031075,34.228769543797966
appliances,patchtst,refit,1,k1,0.1874914819996681,0.2598539724600436,0.4304963504108326,0.3902387975236796,3856,56.44760244291487,33.4115484905686
appliances,patchtst,refit,2,k1,0.1823321001536929,0.2523329111720486,0.4253650581247619,0.3816055212205237,3856,57.13514858095987,33.875980000239714
bdg2,dlinear,legacy,0,k1,0.209687689628627,0.2958328437783982,0.2169297286897771,0.3063098620758143,2536,3.338426275131101,3.4203986206695958
bdg2,dlinear,legacy,1,k1,0.211394661538764,0.3003931729038482,0.2259040573703683,0.3231701026239107,2536,6.422813295387719,7.047969331052006
bdg2,dlinear,legacy,2,k1,0.2100422375355502,0.295782116385651,0.2192738890418394,0.3102973736013714,2536,4.210100685781015,4.677853714085134
bdg2,dlinear,refit,0,k1,0.2088055342714653,0.2903571492051698,0.2141913409078949,0.2960556635998039,2536,2.5144838318863494,1.9248118159080785
bdg2,dlinear,refit,1,k1,0.2107244905845159,0.2959088074154438,0.2189961129917391,0.3092129231080202,2536,3.7770635716877887,4.302574277572724
bdg2,dlinear,refit,2,k1,0.2096948664777144,0.2948449453448414,0.2202234593301701,0.3118603725438192,2536,4.780867980404713,5.456104300839626
bdg2,patchtst,legacy,0,k1,0.1983401849643412,0.2972935232142531,0.2203223735026798,0.3221009568288342,2536,9.977283826815365,7.701757194022829
bdg2,patchtst,legacy,1,k1,0.2002583142422554,0.2976641914178355,0.2225063797094431,0.3198445830291455,2536,9.998843851686424,6.93474042963198
bdg2,patchtst,legacy,2,k1,0.1982636762165571,0.2958413478404705,0.2180406520239773,0.3190164642622972,2536,9.070315844242371,7.26455183917153
bdg2,patchtst,refit,0,k1,0.1897832066724618,0.2870857379882162,0.2006033697453123,0.3000128517088695,2536,5.393809229918656,4.308853319789674
bdg2,patchtst,refit,1,k1,0.1976281347563805,0.2964105946446996,0.2115402672566758,0.3192441934097231,2536,6.576588316121768,7.15239281916038
bdg2,patchtst,refit,2,k1,0.1956196169009337,0.2931269934714432,0.2042283493221909,0.303569363188778,2536,4.215248495044155,3.439862839795549
bdg2_fox,dlinear,legacy,0,k1,0.2316173326713022,0.3136067453619979,0.2372526588699501,0.317105910938004,2536,2.3752425896886975,1.1034690478192388
bdg2_fox,dlinear,legacy,1,k1,0.233715742510163,0.3164995253484214,0.2381683133851614,0.3188474879185777,2536,1.8695059857932406,0.7363904873404215
bdg2_fox,dlinear,legacy,2,k1,0.2336355106095939,0.3183463631038961,0.239393946439265,0.3222495356018405,2536,2.405422490970155,1.2112267254799192
bdg2_fox,dlinear,refit,0,k1,0.2307209671595424,0.3100922747147049,0.2351892860078211,0.310563203817023,2536,1.899881973420381,0.1516371213750034
bdg2_fox,dlinear,refit,1,k1,0.2335872992097415,0.3165229364655033,0.2385137057040892,0.318529744993543,2536,2.0654605486108313,0.6300223321625387
bdg2_fox,dlinear,refit,2,k1,0.2304548503249611,0.3113000273350719,0.236396773189513,0.3155418242591663,2536,2.5135380590785017,1.3442899159416877
bdg2_fox,patchtst,legacy,0,k1,0.1855946138658916,0.2929580116969308,0.1902763574626705,0.2979829077263206,2536,2.4604967528335075,1.6863034419426604
bdg2_fox,patchtst,legacy,1,k1,0.1783910598354331,0.2878920267075747,0.1845938965389207,0.2940718444077864,2536,3.3602609944255457,2.101465277186554
bdg2_fox,patchtst,legacy,2,k1,0.1775291797279305,0.2865919069959489,0.183518639989056,0.2927541421756144,2536,3.2636795158696996,2.1049181862537014
bdg2_fox,patchtst,refit,0,k1,0.1771025531576457,0.287060355202698,0.1789148059266641,0.2891902672104117,2536,1.0129138053343811,0.736508883324205
bdg2_fox,patchtst,refit,1,k1,0.1729809737455962,0.2798165997730044,0.1774665404722834,0.2872662049268532,2536,2.527556301458278,2.5932758626256436
bdg2_fox,patchtst,refit,2,k1,0.1738665024738719,0.2810141852592566,0.1754773751672313,0.2859294277113034,2536,0.9179945231254094,1.719040425950713
bdg2_panther,dlinear,legacy,0,k1,0.0719639844118924,0.1721563042026128,0.0778961183824501,0.1785384359146621,2536,7.6154423272189575,3.574654207847905
bdg2_panther,dlinear,legacy,1,k1,0.0720712644132275,0.1729173960818197,0.0783383119311524,0.1793496516915571,2536,7.999977741967035,3.586433287754298
bdg2_panther,dlinear,legacy,2,k1,0.0725717696873873,0.1737465110380368,0.0805036916586101,0.1821439269362954,2536,9.852867375150321,4.610318905222465
bdg2_panther,dlinear,refit,0,k1,0.072455849840413,0.1732537517238351,0.0773265981251636,0.1778118267130678,2536,6.298929996721991,2.563426220567444
bdg2_panther,dlinear,refit,1,k1,0.0713732015432146,0.1705930715382753,0.0766093468180306,0.1766298462537482,2536,6.834864794309448,3.4177546114151136
bdg2_panther,dlinear,refit,2,k1,0.0716209321436832,0.171512799869558,0.0766935526463754,0.1770248197118518,2536,6.614142033661452,3.1136988876847127
bdg2_panther,patchtst,legacy,0,k1,0.0712257955741379,0.169487781390071,0.0735923416645026,0.172912155947056,2536,3.215750493649816,1.9804128508081886
bdg2_panther,patchtst,legacy,1,k1,0.0716892824572595,0.1709318350505065,0.0747446557941097,0.1751959008725725,2536,4.087748220108844,2.4338844692305073
bdg2_panther,patchtst,legacy,2,k1,0.0714472931840322,0.1696336811641135,0.0729775293055062,0.1719463960494782,2536,2.0968593155133664,1.3450208544639741
bdg2_panther,patchtst,refit,0,k1,0.0712504345544937,0.1706977896003853,0.0810435353678489,0.1890732648971034,2536,12.083753218446414,9.71870629447178
bdg2_panther,patchtst,refit,1,k1,0.0700397270996255,0.1665199609194545,0.072169150618005,0.1696844123948981,2536,2.950600776293799,1.864904047921101
bdg2_panther,patchtst,refit,2,k1,0.0745025123914689,0.179170421658022,0.076768485190991,0.1830177645667254,2536,2.951696642033008,2.1021691079068483
ETTh1,dlinear,legacy,0,k2,0.3792151674884766,0.3950881353480656,0.3955730955366408,0.4036559040895817,2560,4.135247880286885,2.1225426544522197
ETTh1,dlinear,legacy,1,k2,0.381770223390138,0.3976027190662132,0.3987785825318127,0.4061631936103852,2560,4.265113495737416,2.1076440895783644
ETTh1,dlinear,legacy,2,k2,0.3810493496193195,0.3960655430783211,0.394104759071673,0.4017776976604459,2560,3.312674904790791,1.4217201739635477
ETTh1,dlinear,refit,0,k2,0.3800601984362396,0.396496760836012,0.3998238508098546,0.4078866380694986,2560,4.94308989660901,2.7924124426811803
ETTh1,dlinear,refit,1,k2,0.381979164802846,0.3968362356097145,0.3996132241273529,0.4060846825409959,2560,4.41278172488283,2.27746756499434
ETTh1,dlinear,refit,2,k2,0.3759839120846984,0.3925279557719051,0.3893195080572351,0.3986060351106982,2560,3.4253603265563037,1.5248337464597528
ETTh1,patchtst,legacy,0,k2,0.3892784160859363,0.4150038854584778,0.4293842736337855,0.4367887081843084,2560,9.340318220889209,4.9874967730709425
ETTh1,patchtst,legacy,1,k2,0.4090269035986345,0.4268930061153887,0.4555890611533522,0.4470102138935314,2560,10.220209729540631,4.500391076731458
ETTh1,patchtst,legacy,2,k2,0.4029445082385933,0.4188740263274599,0.4620188900151997,0.4532386548664535,2560,12.78613992918405,7.582016266710323
ETTh1,patchtst,refit,0,k2,0.3830054497523154,0.4108529216610397,0.4210708479325173,0.4299823023893913,2560,9.040140956588495,4.448876296082538
ETTh1,patchtst,refit,1,k2,0.3928020608075767,0.417612230177889,0.4327461583775899,0.4335945723455897,2560,9.230376006055785,3.6860106622742084
ETTh1,patchtst,refit,2,k2,0.3826770332947758,0.4143188098831097,0.4260292238720581,0.439314704035011,2560,10.175872486696235,5.689746762928571
ETTh2,dlinear,legacy,0,k2,0.1349575945989384,0.2443485577714798,0.1415501291321895,0.2531849842068671,2560,4.657385036430817,3.4901068335740693
ETTh2,dlinear,legacy,1,k2,0.1343200200638022,0.2431956665538138,0.1369262160584143,0.2464291188304605,2560,1.9033579322021543,1.3121226468659652
ETTh2,dlinear,legacy,2,k2,0.1357050311169795,0.2449084365781334,0.1444659210958572,0.2566657938040531,2560,6.064329851927219,4.580804107810177
ETTh2,dlinear,refit,0,k2,0.1387149625993423,0.2484838206589827,0.1574857800899883,0.2735780288993589,2560,11.919055472767282,9.172596330682536
ETTh2,dlinear,refit,1,k2,0.1342415417807262,0.2433463839531773,0.1410646462955558,0.2533221605139912,2560,4.836863589856499,3.9379802148272525
ETTh2,dlinear,refit,2,k2,0.1363432037328697,0.2461720104603819,0.1505263982113731,0.2632415475578891,2560,9.422396766969054,6.484362843123559
ETTh2,patchtst,legacy,0,k2,0.146033010804164,0.2599720994827341,0.1845296180249207,0.291208328769855,2560,20.862020760026578,10.726420298166406
ETTh2,patchtst,legacy,1,k2,0.149246800388459,0.2656457307379855,0.1848113271942272,0.3006248746049981,2560,19.243694283084555,11.635478904722362
ETTh2,patchtst,legacy,2,k2,0.1459907582453622,0.2623070244449297,0.233567280715134,0.3575223553124811,2560,37.495201468986096,26.631993622980985
ETTh2,patchtst,refit,0,k2,0.1419531592539723,0.2544975043387336,0.153924329869011,0.2659269570677061,2560,7.777308905763047,4.297966951151366
ETTh2,patchtst,refit,1,k2,0.1438844771202635,0.2579878629689212,0.1664075379820363,0.3015645126549745,2560,13.534880171236097,14.450191536930001
ETTh2,patchtst,refit,2,k2,0.137575679868635,0.2486051575556393,0.1599854921813644,0.2673008961640645,2560,14.007402800827062,6.994267088783001
ETTm1,dlinear,legacy,0,k2,0.2515632095666021,0.3305909821361946,0.2635142382218697,0.3388971904247036,2560,4.535249683626297,2.4509522425074537
ETTm1,dlinear,legacy,1,k2,0.2499762563525038,0.3296592352222585,0.2623566254997903,0.3376587980789953,2560,4.71890851763389,2.369126142202671
ETTm1,dlinear,legacy,2,k2,0.2482504534867925,0.327952464626735,0.261279788061064,0.336583064442178,2560,4.986736506088407,2.5641812459419433
ETTm1,dlinear,refit,0,k2,0.2508139200915905,0.3306546913360411,0.2640003862547807,0.3391195211912552,2560,4.994866238742635,2.4961199005822388
ETTm1,dlinear,refit,1,k2,0.2563947038674442,0.3363571400785596,0.2714258901522042,0.3471124218506225,2560,5.53786017845651,3.098500974042173
ETTm1,dlinear,refit,2,k2,0.2404730081116936,0.3205892667812565,0.2553406141308773,0.3337978190333607,2560,5.822656168424167,3.9570516938530753
ETTm1,patchtst,legacy,0,k2,0.2822877955337594,0.3504648504224383,0.3149530581001868,0.3625275199409553,2560,10.371470200500987,3.3273803656289624
ETTm1,patchtst,legacy,1,k2,0.2765678220591114,0.3492232447218434,0.3319671501115121,0.3747531882814637,2560,16.688195815095362,6.812468674835037
ETTm1,patchtst,legacy,2,k2,0.2729959544675946,0.340420269372626,0.3215011110080605,0.3614150700545651,2560,15.08708831157034,5.8090551339681
ETTm1,patchtst,refit,0,k2,0.2763158179437194,0.3450954501464959,0.3202909894711344,0.3598315111578848,2560,13.729756057148823,4.0952669664672925
ETTm1,patchtst,refit,1,k2,0.2716953353579848,0.3481507183559555,0.3116047794356251,0.3632477510041613,2560,12.807712433013318,4.156125566220736
ETTm1,patchtst,refit,2,k2,0.2663707239743713,0.3368561844899145,0.2998470838676395,0.3471134999125111,2560,11.16447739343216,2.955032122110468
ETTm2,dlinear,legacy,0,k2,0.0896738147178802,0.1981919206685003,0.0971136191848692,0.2083302455210748,2560,7.660928023726832,4.866468057586426
ETTm2,dlinear,legacy,1,k2,0.0905388806436797,0.1993594570343213,0.0966370985927592,0.2062022960647236,2560,6.310431540146033,3.318507679591709
ETTm2,dlinear,legacy,2,k2,0.0893645002219448,0.197925035148245,0.0959383208140483,0.2057721404966221,2560,6.852132220288865,3.8134925988709933
ETTm2,dlinear,refit,0,k2,0.0901286806934165,0.1987087262108573,0.1020296539490166,0.2151515579462906,2560,11.664229755740351,7.642441399163835
ETTm2,dlinear,refit,1,k2,0.0906656456990888,0.1999536467766498,0.1037356796600981,0.2172191392258054,2560,12.599362151802318,7.948421354900792
ETTm2,dlinear,refit,2,k2,0.0910426002187421,0.2015206262300323,0.1031248961800944,0.2162797652883896,2560,11.716177575832054,6.8240961139740985
ETTm2,patchtst,legacy,0,k2,0.0938480846936446,0.2028124014272546,0.1215281886361414,0.2340904681503667,2560,22.776694241178696,13.361529399403317
ETTm2,patchtst,legacy,1,k2,0.0952945063368521,0.2049720119370272,0.1086063531218815,0.2189022877298879,2560,12.25696877059339,6.3636958468199385
ETTm2,patchtst,legacy,2,k2,0.0970794886007452,0.2108164304030666,0.1181136857595897,0.2356635782040747,2560,17.80843347963742,10.543482361746836
ETTm2,patchtst,refit,0,k2,0.0894854451451266,0.1982792469710741,0.1284445097311806,0.2427223750192446,2560,30.331436250245947,18.31027240263563
ETTm2,patchtst,refit,1,k2,0.0925992937751885,0.2038038372288563,0.1130723924280687,0.2313689894804429,2560,18.106186853616123,11.913935533662611
ETTm2,patchtst,refit,2,k2,0.0945958218996376,0.2080393784486315,0.1116529630209008,0.2344577541349278,2560,15.276926522827882,11.267861787626288
appliances,dlinear,legacy,0,k2,0.1847854116715337,0.2502163003604588,0.2325691323577364,0.2880679854013933,6968,20.546028701995624,13.139844397561928
appliances,dlinear,legacy,1,k2,0.1847835977566435,0.2503485693344149,0.2338600692508773,0.2927677249626008,6968,20.9854002230651,14.489013648483507
appliances,dlinear,legacy,2,k2,0.1846726804920994,0.251281426678434,0.2466048524107622,0.3041905111067943,6968,25.113930773553584,17.39340396774741
appliances,dlinear,refit,0,k2,0.1843923120509828,0.2513667920450005,0.2214710995625274,0.277695690730193,6968,16.74204335680206,9.48120534962621
appliances,dlinear,refit,1,k2,0.1852442553092872,0.250282216912405,0.2216167536762602,0.2749426919619232,6968,16.41234146950201,8.969314613728107
appliances,dlinear,refit,2,k2,0.1853533600015651,0.2508648785437406,0.2279299018765531,0.2843024989562913,6968,18.6796648989247,11.761282625127878
appliances,patchtst,legacy,0,k2,0.1857702055657999,0.2512926278559056,0.4215198580785,0.373796431242931,6968,55.92848070963154,32.772865963348366
appliances,patchtst,legacy,1,k2,0.1859167522294751,0.2529529967837196,0.4488101578057483,0.3891468014261804,6968,58.575636269368346,34.99805321367809
appliances,patchtst,legacy,2,k2,0.1831814631800113,0.2498385771058577,0.4399032140442657,0.3861921650488502,6968,58.358689518104214,35.30718649503023
appliances,patchtst,refit,0,k2,0.18209066555381,0.2515000744994666,0.4695688419918778,0.3932843572278388,6968,61.22173166741764,36.05134049260781
appliances,patchtst,refit,1,k2,0.1826687454298901,0.2531869321844189,0.4304963504108326,0.3902387975236796,6968,57.56787595166253,35.11999991004083
appliances,patchtst,refit,2,k2,0.1774154280012556,0.245693817977134,0.4253650581247619,0.3816055212205237,6968,58.29101976937214,35.615759124420144
bdg2,dlinear,legacy,0,k2,0.2023198213781501,0.2913109538249546,0.2169297286897771,0.3063098620758143,4416,6.734857135473615,4.896645556631585
bdg2,dlinear,legacy,1,k2,0.2017513066671352,0.2937298405168597,0.2259040573703683,0.3231701026239107,4416,10.691596682407,9.109834687063278
bdg2,dlinear,legacy,2,k2,0.2023938720515108,0.2917533260828246,0.2192738890418394,0.3102973736013714,4416,7.698142749275427,5.976218007687583
bdg2,dlinear,refit,0,k2,0.2017030698300079,0.2867065444985248,0.2141913409078949,0.2960556635998039,4416,5.830427609703004,3.157892332678658
bdg2,dlinear,refit,1,k2,0.203073079339718,0.291271761202549,0.2189961129917391,0.3092129231080202,4416,7.27092067274352,5.802203130819217
bdg2,dlinear,refit,2,k2,0.2011943709066851,0.2893344989891267,0.2202234593301701,0.3118603725438192,4416,8.640808968019897,7.2230637611796595
bdg2,patchtst,legacy,0,k2,0.1918368530708808,0.291326347085516,0.2203223735026798,0.3221009568288342,4416,12.929018500907052,9.554336642244731
bdg2,patchtst,legacy,1,k2,0.195824481885873,0.2950572540522412,0.2225063797094431,0.3198445830291455,4416,11.9915203592869,7.7498042149569795
bdg2,patchtst,legacy,2,k2,0.1932352212819701,0.2922588819575695,0.2180406520239773,0.3190164642622972,4416,11.376516494400967,8.38752393755059
bdg2,patchtst,refit,0,k2,0.1858161772053265,0.284097519496612,0.2006033697453123,0.3000128517088695,4416,7.37135799800358,5.304883481358869
bdg2,patchtst,refit,1,k2,0.1924813560062085,0.2933446219735489,0.2115402672566758,0.3192441934097231,4416,9.009590229618958,8.11277760749568
bdg2,patchtst,refit,2,k2,0.1913744579551935,0.2906735560461137,0.2042283493221909,0.303569363188778,4416,6.2938820245367015,4.2480594903263835
bdg2_fox,dlinear,legacy,0,k2,0.2201237065789105,0.3068786595317088,0.2372526588699501,0.317105910938004,4416,7.21970930594662,3.225184726466579
bdg2_fox,dlinear,legacy,1,k2,0.2228511259799058,0.3092618005701165,0.2381683133851614,0.3188474879185777,4416,6.431244856860918,3.00635498527404
bdg2_fox,dlinear,legacy,2,k2,0.2225449386336193,0.3121143258825289,0.239393946439265,0.3222495356018405,4416,7.038192926871012,3.145143312738319
bdg2_fox,dlinear,refit,0,k2,0.2220260760496936,0.3060475992266575,0.2351892860078211,0.310563203817023,4416,5.596857825270907,1.4540050253429415
bdg2_fox,dlinear,refit,1,k2,0.2217883167948196,0.3098004468254958,0.2385137057040892,0.318529744993543,4416,7.012338708124322,2.74049701958734
bdg2_fox,dlinear,refit,2,k2,0.2201129318327301,0.3057650362552205,0.236396773189513,0.3155418242591663,4416,6.888351789695779,3.0984127149863316
bdg2_fox,patchtst,legacy,0,k2,0.181735545382698,0.2892934987983671,0.1902763574626705,0.2979829077263206,4416,4.488635474140857,2.916076292514802
bdg2_fox,patchtst,legacy,1,k2,0.1735794397714655,0.28276687774534,0.1845938965389207,0.2940718444077864,4416,5.966858587403423,3.8442873323057514
bdg2_fox,patchtst,legacy,2,k2,0.1762221314190422,0.2845345379663806,0.183518639989056,0.2927541421756144,4416,3.975895075535063,2.8076816089259937
bdg2_fox,patchtst,refit,0,k2,0.1751330177975876,0.2848687415006003,0.1789148059266641,0.2891902672104117,4416,2.1137368198731465,1.4943537870405144
bdg2_fox,patchtst,refit,1,k2,0.1714892889565792,0.2763923883769678,0.1774665404722834,0.2872662049268532,4416,3.3681005443602197,3.7852752476241314
bdg2_fox,patchtst,refit,2,k2,0.1742019033092893,0.2791645740710569,0.1754773751672313,0.2859294277113034,4416,0.7268582953936176,2.3659172455228528
bdg2_panther,dlinear,legacy,0,k2,0.0709733417649262,0.1707920725223182,0.0778961183824501,0.1785384359146621,4416,8.887190737200578,4.338765125088528
bdg2_panther,dlinear,legacy,1,k2,0.0712635442102562,0.1716948718416953,0.0783383119311524,0.1793496516915571,4416,9.031044384915843,4.268076228565176
bdg2_panther,dlinear,legacy,2,k2,0.0717987075065456,0.1723582974404318,0.0805036916586101,0.1821439269362954,4416,10.813149027971903,5.37247091377695
bdg2_panther,dlinear,refit,0,k2,0.0710571802308224,0.1709984990596703,0.0773265981251636,0.1778118267130678,4416,8.107712024513603,3.8317629256416463
bdg2_panther,dlinear,refit,1,k2,0.0702214598870676,0.1689920127072519,0.0766093468180306,0.1766298462537482,4416,8.338260533843322,4.324203246785208
bdg2_panther,dlinear,refit,2,k2,0.0703528694888782,0.1696413982680175,0.0766935526463754,0.1770248197118518,4416,8.267556970184064,4.170839691209682
bdg2_panther,patchtst,legacy,0,k2,0.069380970581654,0.1672099845879942,0.0735923416645026,0.172912155947056,4416,5.72256703292261,3.297727292699859
bdg2_panther,patchtst,legacy,1,k2,0.069055051897253,0.1675650301310383,0.0747446557941097,0.1751959008725725,4416,7.612054449122329,4.35562173745404
bdg2_panther,patchtst,legacy,2,k2,0.0689456826733599,0.1673033654704326,0.0729775293055062,0.1719463960494782,4416,5.5247782029832155,2.700277927145134
bdg2_panther,patchtst,refit,0,k2,0.0692475093698002,0.1687682664750051,0.0810435353678489,0.1890732648971034,4416,14.555172037482889,10.73922240309787
bdg2_panther,patchtst,refit,1,k2,0.0678705214491482,0.1641651442317878,0.072169150618005,0.1696844123948981,4416,5.956325011513108,3.252666573913443
bdg2_panther,patchtst,refit,2,k2,0.0699853948537414,0.170420755225193,0.076768485190991,0.1830177645667254,4416,8.835774628578463,6.88294350625166
ETTh1,dlinear,legacy,0,k3,0.3694166146710342,0.3917290012066149,0.3955730955366408,0.4036559040895817,3544,6.612300270351367,2.954720285800627
ETTh1,dlinear,legacy,1,k3,0.371341469434826,0.3939148791264762,0.3987785825318127,0.4061631936103852,3544,6.88028753269313,3.015614087291796
ETTh1,dlinear,legacy,2,k3,0.371763566537821,0.3933445842415792,0.394104759071673,0.4017776976604459,3544,5.668846168332875,2.0989501079758277
ETTh1,dlinear,refit,0,k3,0.3716230578339644,0.3939685534990985,0.3998238508098546,0.4078866380694986,3544,7.053304328585885,3.412243322378372
ETTh1,dlinear,refit,1,k3,0.3733257171073018,0.3941033160691817,0.3996132241273529,0.4060846825409959,3544,6.578237513900076,2.950460085527762
ETTh1,dlinear,refit,2,k3,0.3678028558488239,0.3898789817811208,0.3893195080572351,0.3986060351106982,3544,5.526733637310555,2.18939317543293
ETTh1,patchtst,legacy,0,k3,0.3835736446411956,0.4113220041507511,0.4293842736337855,0.4367887081843084,3544,10.668911696486816,5.830440108999191
ETTh1,patchtst,legacy,1,k3,0.3928059341599635,0.4184048739027353,0.4555890611533522,0.4470102138935314,3544,13.78064847177175,6.399258697388355
ETTh1,patchtst,legacy,2,k3,0.3964039331498602,0.4168443261110272,0.4620188900151997,0.4532386548664535,3544,14.201790940448522,8.029837782955617
ETTh1,patchtst,refit,0,k3,0.3781236148603685,0.4077235299479706,0.4210708479325173,0.4299823023893913,3544,10.199526583951911,5.176671764798158
ETTh1,patchtst,refit,1,k3,0.3823532006861475,0.4106754154296904,0.4327461583775899,0.4335945723455897,3544,11.644923176295963,5.285849587995295
ETTh1,patchtst,refit,2,k3,0.3776533260761215,0.4107759477623259,0.4260292238720581,0.439314704035011,3544,11.355065588285672,6.49619874103069
ETTh2,dlinear,legacy,0,k3,0.1343159108216286,0.2436497918172316,0.1415501291321895,0.2531849842068671,3544,5.110711205219087,3.7660971165038304
ETTh2,dlinear,legacy,1,k3,0.1332517054265492,0.2418023697500188,0.1369262160584143,0.2464291188304605,3544,2.6835698361061033,1.8775171953704262
ETTh2,dlinear,legacy,2,k3,0.1350701239425876,0.244181507626122,0.1444659210958572,0.2566657938040531,3544,6.5038156279329185,4.864024143186752
ETTh2,dlinear,refit,0,k3,0.1376362646153289,0.2470433497074043,0.1574857800899883,0.2735780288993589,3544,12.604004922423629,9.699126533920566
ETTh2,dlinear,refit,1,k3,0.1336216382528206,0.2427510172696355,0.1410646462955558,0.2533221605139912,3544,5.276310002678297,4.173003744681014
ETTh2,dlinear,refit,2,k3,0.1350401052824363,0.2446232602935734,0.1505263982113731,0.2632415475578891,3544,10.28809106771461,7.072700885190386
ETTh2,patchtst,legacy,0,k3,0.1448967333644973,0.2581919643234518,0.1845296180249207,0.291208328769855,3544,21.47779044070367,11.337712965104219
ETTh2,patchtst,legacy,1,k3,0.1482539131498236,0.2640746925677495,0.1848113271942272,0.3006248746049981,3544,19.78093799736832,12.158069782240466
ETTh2,patchtst,legacy,2,k3,0.1451878814455262,0.2612868618455453,0.233567280715134,0.3575223553124811,3544,37.838946876038726,26.917335947516975
ETTh2,patchtst,refit,0,k3,0.1412266048707107,0.2533174963667895,0.153924329869011,0.2659269570677061,3544,8.249329400430728,4.741700818885441
ETTh2,patchtst,refit,1,k3,0.1421800513173207,0.2554657559189952,0.1664075379820363,0.3015645126549745,3544,14.559128125151977,15.28653233436713
ETTh2,patchtst,refit,2,k3,0.1362375394640856,0.2470130433174368,0.1599854921813644,0.2673008961640645,3544,14.843816394524955,7.589893314153118
ETTm1,dlinear,legacy,0,k3,0.2493523385889947,0.3286269237833674,0.2635142382218697,0.3388971904247036,3544,5.37424456774559,3.030496248276837
ETTm1,dlinear,legacy,1,k3,0.2475866614784442,0.3272933213869816,0.2623566254997903,0.3376587980789953,3544,5.629727853531142,3.0698079691643954
ETTm1,dlinear,legacy,2,k3,0.2457846319422804,0.3256152830894356,0.261279788061064,0.336583064442178,3544,5.930484035436456,3.2585660157677276
ETTm1,dlinear,refit,0,k3,0.248417954166606,0.3284830512870636,0.2640003862547807,0.3391195211912552,3544,5.90242776127472,3.1364959076457533
ETTm1,dlinear,refit,1,k3,0.2532248789534783,0.3332720842667439,0.2714258901522042,0.3471124218506225,3544,6.705701946310116,3.9872781014546166
ETTm1,dlinear,refit,2,k3,0.2383758951876514,0.3185572260754093,0.2553406141308773,0.3337978190333607,3544,6.643956348648262,4.565815619193181
ETTm1,patchtst,legacy,0,k3,0.2802614660338378,0.3490031274538889,0.3149530581001868,0.3625275199409553,3544,11.014845283805307,3.730583677969912
ETTm1,patchtst,legacy,1,k3,0.273781256983366,0.3465898421844954,0.3319671501115121,0.3747531882814637,3544,17.527605700925754,7.515171845800506
ETTm1,patchtst,legacy,2,k3,0.2716059480535692,0.3397507173513817,0.3215011110080605,0.3614150700545651,3544,15.519437179562455,5.994313601785506
ETTm1,patchtst,refit,0,k3,0.2744242516040439,0.3439662326183351,0.3202909894711344,0.3598315111578848,3544,14.32033350136569,4.409085376791378
ETTm1,patchtst,refit,1,k3,0.2698730371857337,0.3467042612760156,0.3116047794356251,0.3632477510041613,3544,13.392523158815294,4.554326814801435
ETTm1,patchtst,refit,2,k3,0.2643932780064685,0.335583176040419,0.2998470838676395,0.3471134999125111,3544,11.823962202287497,3.3217733896832913
ETTm2,dlinear,legacy,0,k3,0.0891752779403669,0.1975622482762875,0.0971136191848692,0.2083302455210748,3544,8.174282156440448,5.1687152856055185
ETTm2,dlinear,legacy,1,k3,0.0899614329902891,0.1986541121881151,0.0966370985927592,0.2062022960647236,3544,6.907973955842972,3.66057217628617
ETTm2,dlinear,legacy,2,k3,0.0889121017693223,0.1972266933508264,0.0959383208140483,0.2057721404966221,3544,7.3236835761848695,4.152868860270209
ETTm2,dlinear,refit,0,k3,0.0895671829492796,0.1979721357910065,0.1020296539490166,0.2151515579462906,3544,12.214557746088605,7.984800258603142
ETTm2,dlinear,refit,1,k3,0.0901279027658053,0.1991952373257599,0.1037356796600981,0.2172191392258054,3544,13.11774014387359,8.29756621091715
ETTm2,dlinear,refit,2,k3,0.0905198386178459,0.2006091010084701,0.1031248961800944,0.2162797652883896,3544,12.223098426431756,7.245552656774934
ETTm2,patchtst,legacy,0,k3,0.0934047271207089,0.2022039899230971,0.1215281886361414,0.2340904681503667,3544,23.14151295353779,13.62143383249056
ETTm2,patchtst,legacy,1,k3,0.094851002557012,0.2044732806856574,0.1086063531218815,0.2189022877298879,3544,12.665327735876375,6.59152866507956
ETTm2,patchtst,legacy,2,k3,0.0965988068917474,0.2102947464068276,0.1181136857595897,0.2356635782040747,3544,18.215398774054016,10.76485046631972
ETTm2,patchtst,refit,0,k3,0.088691057693099,0.1972900391139876,0.1284445097311806,0.2427223750192446,3544,30.949903675354395,18.71781944357409
ETTm2,patchtst,refit,1,k3,0.0920952542730027,0.2030388339972669,0.1130723924280687,0.2313689894804429,3544,18.551953933769163,12.244577610332986
ETTm2,patchtst,refit,2,k3,0.0937536210162837,0.2070774794623464,0.1116529630209008,0.2344577541349278,3544,16.031228836503374,11.678127163507835
appliances,dlinear,legacy,0,k3,0.1843277720038015,0.2492468396014036,0.2325691323577364,0.2880679854013933,10080,20.74280445770007,13.476383273169489
appliances,dlinear,legacy,1,k3,0.1842723879195549,0.2492480247838686,0.2338600692508773,0.2927677249626008,10080,21.203996684926317,14.86492412518885
appliances,dlinear,legacy,2,k3,0.1839646580621088,0.2496364840033729,0.2466048524107622,0.3041905111067943,10080,25.401038842624047,17.934164647321538
appliances,dlinear,refit,0,k3,0.1830398478787439,0.2485260588197106,0.2214710995625274,0.277695690730193,10080,17.35271634073109,10.504171610939183
appliances,dlinear,refit,1,k3,0.184753748641561,0.2493920541675761,0.2216167536762602,0.2749426919619232,10080,16.633672510404608,9.293077627204449
appliances,dlinear,refit,2,k3,0.1847820796158495,0.249717011402646,0.2279299018765531,0.2843024989562913,10080,18.930303529930214,12.165031148376393
appliances,patchtst,legacy,0,k3,0.1853960867479036,0.2507957815011687,0.4215198580785,0.373796431242931,10080,56.01723544104602,32.90578493025363
appliances,patchtst,legacy,1,k3,0.1854753681092896,0.2523345222256118,0.4488101578057483,0.3891468014261804,10080,58.67398166385394,35.15698412505681
appliances,patchtst,legacy,2,k3,0.1829766935777463,0.2496488957618841,0.4399032140442657,0.3861921650488502,10080,58.405238303320495,35.35630228792821
appliances,patchtst,refit,0,k3,0.1820022650076246,0.2514501337932573,0.4695688419918778,0.3932843572278388,10080,61.24055756434268,36.06403886346631
appliances,patchtst,refit,1,k3,0.1826793189031329,0.2532216287707932,0.4304963504108326,0.3902387975236796,10080,57.56541983949508,35.111108793474656
appliances,patchtst,refit,2,k3,0.1772719732237871,0.2455902103231929,0.4253650581247619,0.3816055212205237,10080,58.32474486613983,35.64290958430073
bdg2,dlinear,legacy,0,k3,0.1976460889346429,0.2845539739261802,0.2169297286897771,0.3063098620758143,6296,8.889348579194056,7.102575151252988
bdg2,dlinear,legacy,1,k3,0.1971669788015488,0.286646914903272,0.2259040573703683,0.3231701026239107,6296,12.72092183882526,11.301536690460068
bdg2,dlinear,legacy,2,k3,0.1974117454655499,0.2845547073485084,0.2192738890418394,0.3102973736013714,6296,9.970244825692854,8.296127664275277
bdg2,dlinear,refit,0,k3,0.197575128650131,0.2821352319657034,0.2141913409078949,0.2960556635998039,6296,7.757648926110927,4.701964307940953
bdg2,dlinear,refit,1,k3,0.1985290958303017,0.2859096514841973,0.2189961129917391,0.3092129231080202,6296,9.345835814998892,7.536318789522955
bdg2,dlinear,refit,2,k3,0.1973216431187883,0.2847497205128242,0.2202234593301701,0.3118603725438192,6296,10.399353584327375,8.693201964025011
bdg2,patchtst,legacy,0,k3,0.1885625832597696,0.2879522021810595,0.2203223735026798,0.3221009568288342,6296,14.41514528824005,10.601879293988414
bdg2,patchtst,legacy,1,k3,0.1932055685479641,0.2921618566276385,0.2225063797094431,0.3198445830291455,6296,13.168526313601003,8.65505557084405
bdg2,patchtst,legacy,2,k3,0.1905840753602306,0.2895393698641976,0.2180406520239773,0.3190164642622972,6296,12.59241174014073,9.239991567915862
bdg2,patchtst,refit,0,k3,0.1833976300731167,0.2817576503918123,0.2006033697453123,0.3000128517088695,6296,8.576994341640487,6.0848064384828255
bdg2,patchtst,refit,1,k3,0.1897716609032425,0.2893487778095096,0.2115402672566758,0.3192441934097231,6296,10.290526071341311,9.364435193295817
bdg2,patchtst,refit,2,k3,0.1886850882140016,0.287279934502195,0.2042283493221909,0.303569363188778,6296,7.610726502846199,5.365965957656005
bdg2_fox,dlinear,legacy,0,k3,0.2146706697076027,0.3021913743046484,0.2372526588699501,0.317105910938004,6296,9.518118477536508,4.703329745332785
bdg2_fox,dlinear,legacy,1,k3,0.2156161960325831,0.303825555762645,0.2381683133851614,0.3188474879185777,6296,9.468983103603467,4.711322097594428
bdg2_fox,dlinear,legacy,2,k3,0.215283672632167,0.3042058549182455,0.239393946439265,0.3222495356018405,6296,10.071379901502587,5.59928834339396
bdg2_fox,dlinear,refit,0,k3,0.2154043030107515,0.301127152482625,0.2351892860078211,0.310563203817023,6296,8.412365772653295,3.038367462217939
bdg2_fox,dlinear,refit,1,k3,0.2143703357879016,0.3029529450303595,0.2385137057040892,0.318529744993543,6296,10.12242455623953,4.890218325920936
bdg2_fox,dlinear,refit,2,k3,0.2142053165011506,0.3016809750677302,0.236396773189513,0.3155418242591663,6296,9.387377157881971,4.3927137785866766
bdg2_fox,patchtst,legacy,0,k3,0.1784325807640778,0.2865855483721435,0.1902763574626705,0.2979829077263206,6296,6.2245130485621525,3.8248366126572786
bdg2_fox,patchtst,legacy,1,k3,0.1713037142803858,0.2803846184662169,0.1845938965389207,0.2940718444077864,6296,7.199686721891552,4.654381642395378
bdg2_fox,patchtst,legacy,2,k3,0.1750487219869292,0.2823157184948822,0.183518639989056,0.2927541421756144,6296,4.615290306549724,3.565593847164261
bdg2_fox,patchtst,refit,0,k3,0.1719625518396441,0.2816262630005762,0.1789148059266641,0.2891902672104117,6296,3.8857902514058407,2.615580490588232
bdg2_fox,patchtst,refit,1,k3,0.1663791772830455,0.2732172625334807,0.1774665404722834,0.2872662049268532,6296,6.247579492861943,4.890565667809666
bdg2_fox,patchtst,refit,2,k3,0.1729075142246335,0.2764947411935587,0.1754773751672313,0.2859294277113034,6296,1.464497027123135,3.2996556504392704
bdg2_panther,dlinear,legacy,0,k3,0.0676409340504347,0.1650364930312062,0.0778961183824501,0.1785384359146621,6296,13.165205847183625,7.562485251024354
bdg2_panther,dlinear,legacy,1,k3,0.0674010830833439,0.164973106501432,0.0783383119311524,0.1793496516915571,6296,13.961532458627236,8.015931480508076
bdg2_panther,dlinear,legacy,2,k3,0.0674082071864568,0.165003371119647,0.0805036916586101,0.1821439269362954,6296,16.266936586817625,9.410445961584713
bdg2_panther,dlinear,refit,0,k3,0.0671476780824493,0.1642231340191171,0.0773265981251636,0.1778118267130678,6296,13.163543062166438,7.642175970599851
bdg2_panther,dlinear,refit,1,k3,0.0671752794341866,0.1640414670133605,0.0766093468180306,0.1766298462537482,6296,12.314512230802134,7.126983070745075
bdg2_panther,dlinear,refit,2,k3,0.0669033728211212,0.1637646552248567,0.0766935526463754,0.1770248197118518,6296,12.765323143127194,7.4905679941259296
bdg2_panther,patchtst,legacy,0,k3,0.0682391553830109,0.1658687802625307,0.0735923416645026,0.172912155947056,6296,7.274107822110276,4.073383762956439
bdg2_panther,patchtst,legacy,1,k3,0.0679814996025787,0.1661653444707447,0.0747446557941097,0.1751959008725725,6296,9.048347496790509,5.15454777015365
bdg2_panther,patchtst,legacy,2,k3,0.0679281834694666,0.1658565906668618,0.0729775293055062,0.1719463960494782,6296,6.919041907957046,3.5416882950335626
bdg2_panther,patchtst,refit,0,k3,0.0671679761907753,0.1652654668432297,0.0810435353678489,0.1890732648971034,6296,17.121117821543397,12.591837384746206
bdg2_panther,patchtst,refit,1,k3,0.0667384914761604,0.1629198023908186,0.072169150618005,0.1696844123948981,6296,7.5249037786094375,3.986583038833613
bdg2_panther,patchtst,refit,2,k3,0.0691073707870506,0.1693502268797971,0.076768485190991,0.1830177645667254,6296,9.97950446056144,7.467874891426362
ETTh1,dlinear,legacy,0,k6,0.3556946103296949,0.3846162937300635,0.3955730955366408,0.4036559040895817,6496,10.081192491831647,4.71679223978173
ETTh1,dlinear,legacy,1,k6,0.3558041083224976,0.3853208836769562,0.3987785825318127,0.4061631936103852,6496,10.776525142467197,5.131511240140119
ETTh1,dlinear,legacy,2,k6,0.3577041048233065,0.3861662099582466,0.394104759071673,0.4017776976604459,6496,9.236288933457558,3.8856033555633163
ETTh1,dlinear,refit,0,k6,0.3571486265779936,0.386154115747741,0.3998238508098546,0.4078866380694986,6496,10.673506381728126,5.328079003670294
ETTh1,dlinear,refit,1,k6,0.3590971901800874,0.3872996088349573,0.3996132241273529,0.4060846825409959,6496,10.138812106566675,4.6259005851919
ETTh1,dlinear,refit,2,k6,0.3544725381365483,0.3833997488727285,0.3893195080572351,0.3986060351106982,6496,8.950738198190633,3.814866032760067
ETTh1,patchtst,legacy,0,k6,0.373652911849984,0.4049954903573518,0.4293842736337855,0.4367887081843084,6496,12.979367248865248,7.27885525226103
ETTh1,patchtst,legacy,1,k6,0.3823979748908758,0.4117441994074255,0.4555890611533522,0.4470102138935314,6496,16.06515443482962,7.889308429651576
ETTh1,patchtst,legacy,2,k6,0.384871394745257,0.410817911388935,0.4620188900151997,0.4532386548664535,6496,16.697909314358263,9.359471665102737
ETTh1,patchtst,refit,0,k6,0.3661282776045149,0.400392960265531,0.4210708479325173,0.4299823023893913,6496,13.048295933516574,6.8815255789444585
ETTh1,patchtst,refit,1,k6,0.3740240118410846,0.4059093098661034,0.4327461583775899,0.4335945723455897,6496,13.569651723001009,6.385057435040997
ETTh1,patchtst,refit,2,k6,0.3716660365367214,0.4061114333212779,0.4260292238720581,0.439314704035011,6496,12.760436206991898,7.557969357448813
ETTh2,dlinear,legacy,0,k6,0.1326495718750969,0.2415387148816986,0.1415501291321895,0.2531849842068671,6496,6.287918853666763,4.599905228049705
ETTh2,dlinear,legacy,1,k6,0.1321613196586192,0.240583895774505,0.1369262160584143,0.2464291188304605,6496,3.479900735562824,2.3719693044785495
ETTh2,dlinear,legacy,2,k6,0.1340109335212949,0.2428677430079935,0.1444659210958572,0.2566657938040531,6496,7.236992292199584,5.37588222862041
ETTh2,dlinear,refit,0,k6,0.1358194620930472,0.244600905805594,0.1574857800899883,0.2735780288993589,6496,13.757634489006442,10.591904331770996
ETTh2,dlinear,refit,1,k6,0.1321246217647727,0.2406581890023824,0.1410646462955558,0.2533221605139912,6496,6.337537267879401,4.999156601978127
ETTh2,dlinear,refit,2,k6,0.1336786106080773,0.2427633543717019,0.1505263982113731,0.2632415475578891,6496,11.19258004143413,7.779240540167331
ETTh2,patchtst,legacy,0,k6,0.1431404209312933,0.2562401175723953,0.1845296180249207,0.291208328769855,6496,22.429568508637885,12.007970838325654
ETTh2,patchtst,legacy,1,k6,0.1465629903840691,0.2619586370047218,0.1848113271942272,0.3006248746049981,6496,20.695883413012382,12.861955502212286
ETTh2,patchtst,legacy,2,k6,0.1434013361519742,0.2585871125535487,0.233567280715134,0.3575223553124811,6496,38.60384223641711,27.67246335476313
ETTh2,patchtst,refit,0,k6,0.1394452262000393,0.251369169992028,0.153924329869011,0.2659269570677061,6496,9.40663745705007,5.474355528376007
ETTh2,patchtst,refit,1,k6,0.1400094422450061,0.2528099531407352,0.1664075379820363,0.3015645126549745,6496,15.863521603137876,16.16720717069927
ETTh2,patchtst,refit,2,k6,0.1349351716908819,0.2451449571704221,0.1599854921813644,0.2673008961640645,6496,15.657870066171187,8.288763454067693
ETTm1,dlinear,legacy,0,k6,0.2485320542069501,0.327905380465713,0.2635142382218697,0.3388971904247036,6496,5.685531118172493,3.243405454384485
ETTm1,dlinear,legacy,1,k6,0.246594254169385,0.3263326701304027,0.2623566254997903,0.3376587980789953,6496,6.007994385648885,3.3543115159531123
ETTm1,dlinear,legacy,2,k6,0.2450163301052376,0.3247456371750074,0.261279788061064,0.336583064442178,6496,6.224537334677205,3.516940843945582
ETTm1,dlinear,refit,0,k6,0.2474816032174799,0.3276225404269195,0.2640003862547807,0.3391195211912552,6496,6.257105632170889,3.3902444553911892
ETTm1,dlinear,refit,1,k6,0.2523129205139932,0.3324549510005885,0.2714258901522042,0.3471124218506225,6496,7.041689953560903,4.222686924278896
ETTm1,dlinear,refit,2,k6,0.2375487443370577,0.3174517205307147,0.2553406141308773,0.3337978190333607,6496,6.96789653082771,4.897005783315899
ETTm1,patchtst,legacy,0,k6,0.2792965722365694,0.3484870041643606,0.3149530581001868,0.3625275199409553,6496,11.321206429522924,3.8729517082955356
ETTm1,patchtst,legacy,1,k6,0.2729503859557193,0.3458092703620372,0.3319671501115121,0.3747531882814637,6496,17.777892823421926,7.723461420610455
ETTm1,patchtst,legacy,2,k6,0.2705755110368468,0.3390577886633945,0.3215011110080605,0.3614150700545651,6496,15.839945252922295,6.186040163680828
ETTm1,patchtst,refit,0,k6,0.2734583351618164,0.3434937264299755,0.3202909894711344,0.3598315111578848,6496,14.621908155033726,4.540398553572123
ETTm1,patchtst,refit,1,k6,0.2681439074687132,0.3449038195487917,0.3116047794356251,0.3632477510041613,6496,13.947434325502872,5.049977984628862
ETTm1,patchtst,refit,2,k6,0.2634430713916409,0.3350061174505074,0.2998470838676395,0.3471134999125111,6496,12.140859269476255,3.488018318231745
ETTm2,dlinear,legacy,0,k6,0.0886958472243735,0.197033212649394,0.0971136191848692,0.2083302455210748,6496,8.667962363210158,5.422656150298632
ETTm2,dlinear,legacy,1,k6,0.089445013170632,0.1979939910578349,0.0966370985927592,0.2062022960647236,6496,7.442364813160984,3.9807049502068703
ETTm2,dlinear,legacy,2,k6,0.0883725286373271,0.1962623292768374,0.0959383208140483,0.2057721404966221,6496,7.886100269969843,4.621525147589556
ETTm2,dlinear,refit,0,k6,0.0891798713715693,0.1973295309431709,0.1020296539490166,0.2151515579462906,6496,12.594164617933757,8.283475691850995
ETTm2,dlinear,refit,1,k6,0.0894566107242302,0.1981428163441307,0.1037356796600981,0.2172191392258054,6496,13.764857937649722,8.782063564778397
ETTm2,dlinear,refit,2,k6,0.0894978343943994,0.1986849045857941,0.1031248961800944,0.2162797652883896,6496,13.214133822638807,8.135232012636195
ETTm2,patchtst,legacy,0,k6,0.0926848485165316,0.2011026251411496,0.1215281886361414,0.2340904681503667,6496,23.733868202353882,14.091920644982237
ETTm2,patchtst,legacy,1,k6,0.0939276392214385,0.2028480052515355,0.1086063531218815,0.2189022877298879,6496,13.515520481541332,7.333994836162883
ETTm2,patchtst,legacy,2,k6,0.0944050119849302,0.2059419658576531,0.1181136857595897,0.2356635782040747,6496,20.0727575489571,12.611881977232786
ETTm2,patchtst,refit,0,k6,0.0883229388479107,0.1967620781416712,0.1284445097311806,0.2427223750192446,6496,31.236501246522465,18.93533584364827
ETTm2,patchtst,refit,1,k6,0.0908422478609145,0.2006028202900774,0.1130723924280687,0.2313689894804429,6496,19.6600992424353,13.297447190072164
ETTm2,patchtst,refit,2,k6,0.0927306581966077,0.205053387529751,0.1116529630209008,0.2344577541349278,6496,16.947427378842562,12.541434900999239
appliances,dlinear,legacy,0,k6,0.184496819253501,0.2490688614611904,0.2325691323577364,0.2880679854013933,19416,20.670117576175528,13.538166653910388
appliances,dlinear,legacy,1,k6,0.1842665498904205,0.2485307338532839,0.2338600692508773,0.2927677249626008,19416,21.206493061991928,15.109927542377799
appliances,dlinear,legacy,2,k6,0.1839131301114523,0.2485817685818138,0.2466048524107622,0.3041905111067943,19416,25.421933788588312,18.28089322137255
appliances,dlinear,refit,0,k6,0.1830803302472915,0.2480244150476304,0.2214710995625274,0.277695690730193,19416,17.33443749142407,10.684816751942684
appliances,dlinear,refit,1,k6,0.184939423949443,0.249238622267332,0.2216167536762602,0.2749426919619232,19416,16.549890348270235,9.348882674848824
appliances,dlinear,refit,2,k6,0.185000997353493,0.2496918174243427,0.2279299018765531,0.2843024989562913,19416,18.834257449165403,12.173892828592269
appliances,patchtst,legacy,0,k6,0.1854878764120554,0.2507256916468476,0.4215198580785,0.373796431242931,19416,55.9954595596984,32.924535739106474
appliances,patchtst,legacy,1,k6,0.1854443829519495,0.2519346771895079,0.4488101578057483,0.3891468014261804,19416,58.680885508787306,35.25973327644094
appliances,patchtst,legacy,2,k6,0.1830551409417979,0.2496156488626094,0.4399032140442657,0.3861921650488502,19416,58.387405434283146,35.36491118844034
appliances,patchtst,refit,0,k6,0.1819446397736359,0.251008349622475,0.4695688419918778,0.3932843572278388,19416,61.25282951018649,36.17637086006449
appliances,patchtst,refit,1,k6,0.1828587059912198,0.253270225581485,0.4304963504108326,0.3902387975236796,19416,57.523750011652005,35.09865569783164
appliances,patchtst,refit,2,k6,0.1773654146606318,0.2455134566584552,0.4253650581247619,0.3816055212205237,19416,58.30277751478836,35.66302293708772
bdg2,dlinear,legacy,0,k6,0.1910671977152727,0.2786921007106558,0.2169297286897771,0.3063098620758143,11936,11.922077776388795,9.016282132738795
bdg2,dlinear,legacy,1,k6,0.1906200803902943,0.280362547599466,0.2259040573703683,0.3231701026239107,11936,15.619009853473397,13.24613715095484
bdg2,dlinear,legacy,2,k6,0.1908623324323989,0.278254242906935,0.2192738890418394,0.3102973736013714,11936,12.957108907763903,10.326587789815168
bdg2,dlinear,refit,0,k6,0.1908344592849898,0.2762502835661124,0.2141913409078949,0.2960556635998039,11936,10.90468061122456,6.689748742811952
bdg2,dlinear,refit,1,k6,0.1917572339434928,0.279639654000664,0.2189961129917391,0.3092129231080202,11936,12.438065076193283,9.564046938951865
bdg2,dlinear,refit,2,k6,0.1903894209863563,0.2788087488064042,0.2202234593301701,0.3118603725438192,11936,13.547166334847683,10.598212099798266
bdg2,patchtst,legacy,0,k6,0.1850630414404745,0.2840364859196271,0.2203223735026798,0.3221009568288342,11936,16.003518617584444,11.817559092019314
bdg2,patchtst,legacy,1,k6,0.1891678317225385,0.287655154914537,0.2225063797094431,0.3198445830291455,11936,14.983187462058067,10.06408419043796
bdg2,patchtst,legacy,2,k6,0.1870190995359822,0.2859341426356114,0.2180406520239773,0.3190164642622972,11936,14.22741686012925,10.37009851613342
bdg2,patchtst,refit,0,k6,0.1804407030530172,0.2780653045150943,0.2006033697453123,0.3000128517088695,11936,10.051010966512564,7.3155356741426925
bdg2,patchtst,refit,1,k6,0.1861639708768062,0.2851477786724533,0.2115402672566758,0.3192441934097231,11936,11.995964980548536,10.680355489977522
bdg2,patchtst,refit,2,k6,0.1845382384843502,0.2824696602855836,0.2042283493221909,0.303569363188778,11936,9.641223122641785,6.950537656882483
bdg2_fox,dlinear,legacy,0,k6,0.2044536707585941,0.2953475175891065,0.2372526588699501,0.317105910938004,11936,13.82449759154637,6.861554010310266
bdg2_fox,dlinear,legacy,1,k6,0.2055900075974818,0.29686627338597,0.2381683133851614,0.3188474879185777,11936,13.678690218960632,6.89395882529924
bdg2_fox,dlinear,legacy,2,k6,0.2052060228008384,0.296966153828325,0.239393946439265,0.3222495356018405,11936,14.281030972978337,7.845901694255575
bdg2_fox,dlinear,refit,0,k6,0.2052695633007589,0.294900479569605,0.2351892860078211,0.310563203817023,11936,12.72155003951465,5.043329040566613
bdg2_fox,dlinear,refit,1,k6,0.2042531808865552,0.2959566438971819,0.2385137057040892,0.318529744993543,11936,14.364174468044677,7.0866540570076575
bdg2_fox,dlinear,refit,2,k6,0.2045071374603889,0.2955500375627637,0.236396773189513,0.3155418242591663,11936,13.489877758847001,6.335701057487264
bdg2_fox,patchtst,legacy,0,k6,0.174901621652762,0.2830671578839501,0.1902763574626705,0.2979829077263206,11936,8.080213440560946,5.005572284726378
bdg2_fox,patchtst,legacy,1,k6,0.1676868788513451,0.2763843191019948,0.1845938965389207,0.2940718444077864,11936,9.159033968390629,6.014695266529657
bdg2_fox,patchtst,legacy,2,k6,0.1714367967302422,0.2777062783679,0.183518639989056,0.2927541421756144,11936,6.583442019586827,5.140102782452738
bdg2_fox,patchtst,refit,0,k6,0.1688481412473297,0.2785854722593284,0.1789148059266641,0.2891902672104117,11936,5.626512924514837,3.667064958091193
bdg2_fox,patchtst,refit,1,k6,0.1642396242169805,0.2708591152524411,0.1774665404722834,0.2872662049268532,11936,7.453188764542739,5.711458359186327
bdg2_fox,patchtst,refit,2,k6,0.1691072803709904,0.2738760344101679,0.1754773751672313,0.2859294277113034,11936,3.6301516307559067,4.215513386507941
bdg2_panther,dlinear,legacy,0,k6,0.0661690769816034,0.1629220821949505,0.0778961183824501,0.1785384359146621,11936,15.054718571816261,8.74677412721141
bdg2_panther,dlinear,legacy,1,k6,0.0657037068629556,0.162095497834395,0.0783383119311524,0.1793496516915571,11936,16.128258009057838,9.620399980946448
bdg2_panther,dlinear,legacy,2,k6,0.0659524837585383,0.1625989351516793,0.0805036916586101,0.1821439269362954,11936,18.075205745568457,10.730520700507318
bdg2_panther,dlinear,refit,0,k6,0.0658459571944656,0.1623042939661895,0.0773265981251636,0.1778118267130678,11936,14.846949444374902,8.721316817639224
bdg2_panther,dlinear,refit,1,k6,0.0659498512527657,0.1621405459410372,0.0766093468180306,0.1766298462537482,11936,13.914092741952611,8.203200433009227
bdg2_panther,dlinear,refit,2,k6,0.0657566470652547,0.1619370259066716,0.0766935526463754,0.1770248197118518,11936,14.260528041450138,8.522982161337044
bdg2_panther,patchtst,legacy,0,k6,0.067196726659824,0.1644945887211789,0.0735923416645026,0.172912155947056,11936,8.690598586786836,4.868117674997063
bdg2_panther,patchtst,legacy,1,k6,0.066918464191509,0.1648101121704895,0.0747446557941097,0.1751959008725725,11936,10.470570128998368,5.928100286796689
bdg2_panther,patchtst,legacy,2,k6,0.0665888058260145,0.1636942121059426,0.0729775293055062,0.1719463960494782,11936,8.754370749859952,4.799277061416873
bdg2_panther,patchtst,refit,0,k6,0.0661932911043716,0.1638416282385947,0.0810435353678489,0.1890732648971034,11936,18.32378634035825,13.344899223187456
bdg2_panther,patchtst,refit,1,k6,0.0658539111987183,0.1618591944142076,0.072169150618005,0.1696844123948981,11936,8.7506079331785,4.6116304204061205
bdg2_panther,patchtst,refit,2,k6,0.066968575908439,0.1648544414852036,0.076768485190991,0.1830177645667254,11936,12.76553687124473,9.924349761631879
ETTh1,dlinear,legacy,0,k8,0.3548515608971699,0.3840717858997732,0.3955730955366408,0.4036559040895817,8464,10.294313515995668,4.851686298006497
ETTh1,dlinear,legacy,1,k8,0.3550038273985519,0.3847601520634419,0.3987785825318127,0.4061631936103852,8464,10.977208167835506,5.26956698284049
ETTh1,dlinear,legacy,2,k8,0.3567874101298379,0.385674713867389,0.394104759071673,0.4017776976604459,8464,9.46889071569128,4.007933712305256
ETTh1,dlinear,refit,0,k8,0.356413791531837,0.3855918486372788,0.3998238508098546,0.4078866380694986,8464,10.857296079283241,5.465927870974053
ETTh1,dlinear,refit,1,k8,0.3581481129432673,0.3865693431598957,0.3996132241273529,0.4060846825409959,8464,10.37631106293696,4.805731469354302
ETTh1,dlinear,refit,2,k8,0.3536202189006513,0.3828067613784228,0.3893195080572351,0.3986060351106982,8464,9.169663584218723,3.9636313403754064
ETTh1,patchtst,legacy,0,k8,0.3723174266585435,0.4040266779972545,0.4293842736337855,0.4367887081843084,8464,13.290390561418963,7.500658687639328
ETTh1,patchtst,legacy,1,k8,0.3813991284091416,0.4107733795582817,0.4555890611533522,0.4470102138935314,8464,16.284397293559717,8.106489115678372
ETTh1,patchtst,legacy,2,k8,0.3837494553936862,0.4100067494086413,0.4620188900151997,0.4532386548664535,8464,16.94074340097621,9.538441832714039
ETTh1,patchtst,refit,0,k8,0.3648054068053445,0.3994113781714217,0.4210708479325173,0.4299823023893913,8464,13.362464156195909,7.10980988010167
ETTh1,patchtst,refit,1,k8,0.3724560908600383,0.404368025628405,0.4327461583775899,0.4335945723455897,8464,13.931970590700404,6.7405241165911285
ETTh1,patchtst,refit,2,k8,0.3709385954123831,0.4057719678907678,0.4260292238720581,0.439314704035011,8464,12.931185320803106,7.635240941439103
ETTh2,dlinear,legacy,0,k8,0.1324142629380484,0.2412012911411303,0.1415501291321895,0.2531849842068671,8464,6.454156029493552,4.7331768522044015
ETTh2,dlinear,legacy,1,k8,0.1319310328244021,0.240333959844518,0.1369262160584143,0.2464291188304605,8464,3.6480838935045057,2.47339235512013
ETTh2,dlinear,legacy,2,k8,0.1338654397854711,0.2426569290060077,0.1444659210958572,0.2566657938040531,8464,7.337703750459168,5.45801783339318
ETTh2,dlinear,refit,0,k8,0.1355514390617066,0.2442179176814266,0.1574857800899883,0.2735780288993589,8464,13.927823207751377,10.731896613208292
ETTh2,dlinear,refit,1,k8,0.1320376206761019,0.2405027773854364,0.1410646462955558,0.2533221605139912,8464,6.399211890795553,5.060505998584663
ETTh2,dlinear,refit,2,k8,0.1333774995023083,0.2423700110355246,0.1505263982113731,0.2632415475578891,8464,11.392618778391196,7.928663509233724
ETTh2,patchtst,legacy,0,k8,0.1418938095024937,0.2546278138681729,0.1845296180249207,0.291208328769855,8464,23.105130210950232,12.561630725401418
ETTh2,patchtst,legacy,1,k8,0.145280903740927,0.2602488473310583,0.1848113271942272,0.3006248746049981,8464,21.389610719994312,13.430700745236512
ETTh2,patchtst,legacy,2,k8,0.1430323633272984,0.2578559355003327,0.233567280715134,0.3575223553124811,8464,38.7618150584434,27.876975615982992
ETTh2,patchtst,refit,0,k8,0.1382002874490463,0.2500535976780952,0.153924329869011,0.2659269570677061,8464,10.215436658613875,5.96906743289265
ETTh2,patchtst,refit,1,k8,0.1394794441804764,0.2517907120651814,0.1664075379820363,0.3015645126549745,8464,16.18201562748125,16.50519159286499
ETTh2,patchtst,refit,2,k8,0.1345790903292411,0.2446297285609113,0.1599854921813644,0.2673008961640645,8464,15.880441098572762,8.481515748169443
ETTm1,dlinear,legacy,0,k8,0.2484272180285588,0.3277820654951408,0.2635142382218697,0.3388971904247036,8464,5.725314994405794,3.2797925871363653
ETTm1,dlinear,legacy,1,k8,0.2464813425352019,0.3261996475886318,0.2623566254997903,0.3376587980789953,8464,6.051031848098331,3.3937070662919955
ETTm1,dlinear,legacy,2,k8,0.2449446716647877,0.324616043795861,0.261279788061064,0.336583064442178,8464,6.25196327565093,3.555443487969323
ETTm1,dlinear,refit,0,k8,0.2473919381979812,0.3274814530012143,0.2640003862547807,0.3391195211912552,8464,6.2910696050160535,3.4318484967066687
ETTm1,dlinear,refit,1,k8,0.2521900013549605,0.3323188691602903,0.2714258901522042,0.3471124218506225,8464,7.08697640687741,4.261890891562081
ETTm1,dlinear,refit,2,k8,0.2374652761584468,0.3173574395629059,0.2553406141308773,0.3337978190333607,8464,7.000585485890742,4.925250715557161
ETTm1,patchtst,legacy,0,k8,0.2791116556664175,0.3482893593558053,0.3149530581001868,0.3625275199409553,8464,11.379918852024018,3.9274702752135737
ETTm1,patchtst,legacy,1,k8,0.272713351454478,0.3455634294865671,0.3319671501115121,0.3747531882814637,8464,17.84929582253244,7.7890621634880475
ETTm1,patchtst,legacy,2,k8,0.270501898330315,0.3389716641318375,0.3215011110080605,0.3614150700545651,8464,15.862841816576756,6.209869975631943
ETTm1,patchtst,refit,0,k8,0.2733437188384023,0.3433119576602959,0.3202909894711344,0.3598315111578848,8464,14.65769321523892,4.5909135207284795
ETTm1,patchtst,refit,1,k8,0.2679720980438211,0.3446998572297242,0.3116047794356251,0.3632477510041613,8464,14.002571292658283,5.106127628640056
ETTm1,patchtst,refit,2,k8,0.2633576341969343,0.3348824464933395,0.2998470838676395,0.3471134999125111,8464,12.169352858143046,3.5236467098670676
ETTm2,dlinear,legacy,0,k8,0.0885614563396289,0.1968113489495373,0.0971136191848692,0.2083302455210748,8464,8.80634757207439,5.529152304662466
ETTm2,dlinear,legacy,1,k8,0.0890390186385097,0.1973295918834508,0.0966370985927592,0.2062022960647236,8464,7.862487662495699,4.302912407186666
ETTm2,dlinear,legacy,2,k8,0.0880097641246334,0.1956331391064715,0.0959383208140483,0.2057721404966221,8464,8.264222911283126,4.9272954860072655
ETTm2,dlinear,refit,0,k8,0.0890190448479447,0.197035882313654,0.1020296539490166,0.2151515579462906,8464,12.751791854134087,8.419960238986002
ETTm2,dlinear,refit,1,k8,0.0892702489801442,0.1978731589074161,0.1037356796600981,0.2172191392258054,8464,13.94450851177873,8.9062043001094
ETTm2,dlinear,refit,2,k8,0.0893863789430442,0.1985048380995177,0.1031248961800944,0.2162797652883896,8464,13.322211944880546,8.218488292314651
ETTm2,patchtst,legacy,0,k8,0.0924898081496137,0.2008190691533645,0.1215281886361414,0.2340904681503667,8464,23.8943580188374,14.213051586376634
ETTm2,patchtst,legacy,1,k8,0.0937128835779321,0.2025616061328343,0.1086063531218815,0.2189022877298879,8464,13.713258125181193,7.464829064380085
ETTm2,patchtst,legacy,2,k8,0.0941736692805995,0.2055910153745647,0.1181136857595897,0.2356635782040747,8464,20.26862198485454,12.760802097076041
ETTm2,patchtst,refit,0,k8,0.0881534712184062,0.1965411365632988,0.1284445097311806,0.2427223750192446,8464,31.368439645337,19.026362300667277
ETTm2,patchtst,refit,1,k8,0.0905496172026947,0.1997453235258666,0.1130723924280687,0.2313689894804429,8464,19.918898629213967,13.668065900097382
ETTm2,patchtst,refit,2,k8,0.0925274402200305,0.2045738054639037,0.1116529630209008,0.2344577541349278,8464,17.129435962474293,12.745984359223295
appliances,dlinear,legacy,0,k8,0.184522965555878,0.2490029161685753,0.2325691323577364,0.2880679854013933,25640,20.65887519757097,13.56105892099908
appliances,dlinear,legacy,1,k8,0.1842947753220397,0.2485121686484504,0.2338600692508773,0.2927677249626008,25640,21.19442369430995,15.1162688167911
appliances,dlinear,legacy,2,k8,0.1839240601028687,0.2485006675753063,0.2466048524107622,0.3041905111067943,25640,25.417501600288052,18.307554475930566
appliances,dlinear,refit,0,k8,0.1830346274284728,0.2477277789875499,0.2214710995625274,0.277695690730193,25640,17.355073510710106,10.791637300472079
appliances,dlinear,refit,1,k8,0.1849681940472925,0.2492224607047949,0.2216167536762602,0.2749426919619232,25640,16.536908433603458,9.354760831646447
appliances,dlinear,refit,2,k8,0.1850055074049977,0.2495733400210886,0.2279299018765531,0.2843024989562913,25640,18.832278748052666,12.215565836634434
appliances,patchtst,legacy,0,k8,0.1854546522613943,0.2506233070289179,0.4215198580785,0.373796431242931,25640,56.00334154912889,32.95192621407417
appliances,patchtst,legacy,1,k8,0.1854523815713079,0.2519124491857187,0.4488101578057483,0.3891468014261804,25640,58.67910332555921,35.26544526063502
appliances,patchtst,legacy,2,k8,0.1830431107495807,0.2494628701386517,0.4399032140442657,0.3861921650488502,25640,58.39014017043262,35.40447147416968
appliances,patchtst,refit,0,k8,0.1819482884994545,0.2509743720331179,0.4695688419918778,0.3932843572278388,25640,61.252052472723115,36.185010305985145
appliances,patchtst,refit,1,k8,0.182880333696334,0.253254438583924,0.4304963504108326,0.3902387975236796,25640,57.518726111892214,35.10270116887685
appliances,patchtst,refit,2,k8,0.177341567260277,0.2453826807632724,0.4253650581247619,0.3816055212205237,25640,58.308383852191795,35.6972928540335
bdg2,dlinear,legacy,0,k8,0.1884515799110256,0.275363466604291,0.2169297286897771,0.3063098620758143,15696,13.127822060514827,10.102970652594845
bdg2,dlinear,legacy,1,k8,0.1879432788259333,0.2770056652971951,0.2259040573703683,0.3231701026239107,15696,16.80393835609536,14.284872564600903
bdg2,dlinear,legacy,2,k8,0.1882188006314654,0.2748997606143255,0.2192738890418394,0.3102973736013714,15696,14.162693308389496,11.407641829582493
bdg2,dlinear,refit,0,k8,0.1883791042349921,0.2732535892406815,0.2141913409078949,0.2960556635998039,15696,12.05101782522684,7.701955126231031
bdg2,dlinear,refit,1,k8,0.1891667043881326,0.2763180271144465,0.2189961129917391,0.3092129231080202,15696,13.62097627948845,10.638266881905912
bdg2,dlinear,refit,2,k8,0.1878789437874312,0.275661319533107,0.2202234593301701,0.3118603725438192,15696,14.687134441134342,11.60745519395091
bdg2,patchtst,legacy,0,k8,0.1832977642413053,0.281587020526797,0.2203223735026798,0.3221009568288342,15696,16.80474328265357,12.578024201140913
bdg2,patchtst,legacy,1,k8,0.1874970430280805,0.2855020227729146,0.2225063797094431,0.3198445830291455,15696,15.73408219893697,10.737264933794876
bdg2,patchtst,legacy,2,k8,0.1853482894512765,0.2836080903268436,0.2180406520239773,0.3190164642622972,15696,14.993700610061344,11.09923088682364
bdg2,patchtst,refit,0,k8,0.1792954778970609,0.2763867717368297,0.2006033697453123,0.3000128517088695,15696,10.621901254851329,7.875022632352557
bdg2,patchtst,refit,1,k8,0.1845690041065663,0.2828849249860298,0.2115402672566758,0.3192441934097231,15696,12.749942835887351,11.389171416198396
bdg2,patchtst,refit,2,k8,0.1830866497318054,0.2805968554707252,0.2042283493221909,0.303569363188778,15696,10.351990632325148,7.567465793235217
bdg2_fox,dlinear,legacy,0,k8,0.2018337258102577,0.2927332535357683,0.2372526588699501,0.317105910938004,15696,14.928782348908154,7.685967546344696
bdg2_fox,dlinear,legacy,1,k8,0.2029493787624701,0.2942579480798794,0.2381683133851614,0.3188474879185777,15696,14.787414044342617,7.71200676512076
bdg2_fox,dlinear,legacy,2,k8,0.2026177375057832,0.2944220520629892,0.239393946439265,0.3222495356018405,15696,15.362213406182368,8.635383597025225
bdg2_fox,dlinear,refit,0,k8,0.2027243687297675,0.292399839778753,0.2351892860078211,0.310563203817023,15696,13.803739885061761,5.848524169969426
bdg2_fox,dlinear,refit,1,k8,0.2015973526597795,0.2934073442333076,0.2385137057040892,0.318529744993543,15696,15.477665291951725,7.88698737091088
bdg2_fox,dlinear,refit,2,k8,0.2019833863710339,0.2931070676463437,0.236396773189513,0.3155418242591663,15696,14.55746893418498,7.109915354484397
bdg2_fox,patchtst,legacy,0,k8,0.1734836678218526,0.2815654123853349,0.1902763574626705,0.2979829077263206,15696,8.82542101643521,5.509542633252029
bdg2_fox,patchtst,legacy,1,k8,0.1662416080373728,0.2747917097035217,0.1845938965389207,0.2940718444077864,15696,9.941980122662608,6.556266800411247
bdg2_fox,patchtst,legacy,2,k8,0.1701109931355267,0.2762984288461481,0.183518639989056,0.2927541421756144,15696,7.305877405329975,5.621001023990646
bdg2_fox,patchtst,refit,0,k8,0.1677678718561069,0.2774142733457114,0.1789148059266641,0.2891902672104117,15696,6.230302748184102,4.0720574652438835
bdg2_fox,patchtst,refit,1,k8,0.1629208415006427,0.2693251514542731,0.1774665404722834,0.2872662049268532,15696,8.196305023431982,6.24544522288949
bdg2_fox,patchtst,refit,2,k8,0.1679276110273633,0.2728361466145319,0.1754773751672313,0.2859294277113034,15696,4.302414560665158,4.57920025985975
bdg2_panther,dlinear,legacy,0,k8,0.0658107871652202,0.1622862843298378,0.0778961183824501,0.1785384359146621,15696,15.51467707016415,9.102886726638804
bdg2_panther,dlinear,legacy,1,k8,0.0653302661972692,0.1614288736081393,0.0783383119311524,0.1793496516915571,15696,16.604960476191156,9.992089705441797
bdg2_panther,dlinear,legacy,2,k8,0.0656637526423003,0.1620886756155595,0.0805036916586101,0.1821439269362954,15696,18.433861492018455,11.01066154555359
bdg2_panther,dlinear,refit,0,k8,0.0654884332481739,0.1616963993677169,0.0773265981251636,0.1778118267130678,15696,15.309305160208941,9.063192051536662
bdg2_panther,dlinear,refit,1,k8,0.0656232978061403,0.1615678607143884,0.0766093468180306,0.1766298462537482,15696,14.340350712016047,8.527429457036162
bdg2_panther,dlinear,refit,2,k8,0.0654528346285269,0.1614396244891095,0.0766935526463754,0.1770248197118518,15696,14.656666212449531,8.803960511362618
bdg2_panther,patchtst,legacy,0,k8,0.0666865490063612,0.1637628925201792,0.0735923416645026,0.172912155947056,15696,9.383846881274627,5.291278323820226
bdg2_panther,patchtst,legacy,1,k8,0.0663141665773705,0.1637510749139106,0.0747446557941097,0.1751959008725725,15696,11.2790528328362,6.532587749861918
bdg2_panther,patchtst,legacy,2,k8,0.0658397184036482,0.1627317950315856,0.0729775293055062,0.1719463960494782,15696,9.780833867335993,5.358996309082897
bdg2_panther,patchtst,refit,0,k8,0.065676398950188,0.1629514012264161,0.0810435353678489,0.1890732648971034,15696,18.961582003932755,13.815736288736124
bdg2_panther,patchtst,refit,1,k8,0.0654152058630064,0.161157246634258,0.072169150618005,0.1696844123948981,15696,9.358492786963179,5.0253088308401805
bdg2_panther,patchtst,refit,2,k8,0.0665005701005172,0.1642013450278081,0.076768485190991,0.1830177645667254,15696,13.37516959586792,10.281198430908123
ETTh1,dlinear,legacy,0,proposed,0.3576488706541109,0.3857676556717924,0.3955730955366408,0.4036559040895817,4528,9.587159822151525,4.43155872032518
ETTh1,dlinear,legacy,1,proposed,0.3576488649314491,0.3862610439193479,0.3987785825318127,0.4061631936103852,4528,10.313923415654468,4.90003771984534
ETTh1,dlinear,legacy,2,proposed,0.3591213812014804,0.3867401496934493,0.394104759071673,0.4017776976604459,4528,8.876669734361275,3.742753282364941
ETTh1,dlinear,refit,0,proposed,0.3585637688165004,0.3870227304763067,0.3998238508098546,0.4078866380694986,4528,10.319564955862626,5.115124067789878
ETTh1,dlinear,refit,1,proposed,0.3608421020360578,0.3880252266088114,0.3996132241273529,0.4060846825409959,4528,9.702161928189613,4.447214265551946
ETTh1,dlinear,refit,2,proposed,0.3562006101043463,0.3841752723502051,0.3893195080572351,0.3986060351106982,4528,8.506868334997453,3.6203071427369338
ETTh1,patchtst,legacy,0,proposed,0.376129484324917,0.4067127676819946,0.4293842736337855,0.4367887081843084,4528,12.402594267876843,6.885695517939738
ETTh1,patchtst,legacy,1,proposed,0.3842848154011282,0.4130775299490934,0.4555890611533522,0.4470102138935314,4528,15.651000393142201,7.591031007743387
ETTh1,patchtst,legacy,2,proposed,0.3885452366928505,0.4130751330611028,0.4620188900151997,0.4532386548664535,4528,15.902737942150381,8.861451108397823
ETTh1,patchtst,refit,0,proposed,0.3682896468156083,0.4020124153276266,0.4210708479325173,0.4299823023893913,4528,12.534992953339763,6.504892621472402
ETTh1,patchtst,refit,1,proposed,0.3770845945630566,0.4075703876523562,0.4327461583775899,0.4335945723455897,4528,12.862405069802186,6.001962744241018
ETTh1,patchtst,refit,2,proposed,0.3733524877631345,0.4072944579371223,0.4260292238720581,0.439314704035011,4528,12.364582793208356,7.288680711979268
ETTh2,dlinear,legacy,0,proposed,0.1336094120080441,0.2426318664342987,0.1415501291321895,0.2531849842068671,4528,5.609826831545872,4.168145202460294
ETTh2,dlinear,legacy,1,proposed,0.1327333307536763,0.2411129888608714,0.1369262160584143,0.2464291188304605,4528,3.062149400922065,2.15726534056494
ETTh2,dlinear,legacy,2,proposed,0.1345799786776162,0.2433336251775564,0.1444659210958572,0.2566657938040531,4528,6.843096519407787,5.194369077741179
ETTh2,dlinear,refit,0,proposed,0.1364696752856625,0.2452559243926229,0.1574857800899883,0.2735780288993589,4528,13.344763439795681,10.352477726621402
ETTh2,dlinear,refit,1,proposed,0.1329272536126193,0.2415471596314916,0.1410646462955558,0.2533221605139912,4528,5.768555691755095,4.6482316661945795
ETTh2,dlinear,refit,2,proposed,0.1343851508662234,0.2434446102896359,0.1505263982113731,0.2632415475578891,4528,10.72320040667134,7.5204455572879025
ETTh2,patchtst,legacy,0,proposed,0.1443436629905084,0.257458858723918,0.1845296180249207,0.291208328769855,4528,21.777509466792043,11.589459061320163
ETTh2,patchtst,legacy,1,proposed,0.1474495795026765,0.262895003835414,0.1848113271942272,0.3006248746049981,4528,20.216156800976492,12.550481998257379
ETTh2,patchtst,legacy,2,proposed,0.1445888885830404,0.260360499182705,0.233567280715134,0.3575223553124811,4528,38.095400973826656,27.176442168170123
ETTh2,patchtst,refit,0,proposed,0.1404884250149456,0.2524564467539683,0.153924329869011,0.2659269570677061,4528,8.728902614355572,5.065492593256781
ETTh2,patchtst,refit,1,proposed,0.1406610578944935,0.2536241420404353,0.1664075379820363,0.3015645126549745,4528,15.471943398574961,15.89721887117025
ETTh2,patchtst,refit,2,proposed,0.1356316596614608,0.2460192242518227,0.1599854921813644,0.2673008961640645,4528,15.222525610194316,7.961691194323373
ETTm1,dlinear,legacy,0,proposed,0.2489995465406479,0.3283530003488134,0.2635142382218697,0.3388971904247036,4528,5.508124258925595,3.111324134223814
ETTm1,dlinear,legacy,1,proposed,0.247071547907559,0.3268254247306573,0.2623566254997903,0.3376587980789953,4528,5.826068834020537,3.208378816121815
ETTm1,dlinear,legacy,2,proposed,0.2454618768339358,0.3251938778036381,0.261279788061064,0.336583064442178,4528,6.054012575757051,3.383766992975501
ETTm1,dlinear,refit,0,proposed,0.2479582679330436,0.3280605525434761,0.2640003862547807,0.3391195211912552,4528,6.076551079836379,3.2610828798446345
ETTm1,dlinear,refit,1,proposed,0.2528778484227448,0.3329891538814913,0.2714258901522042,0.3471124218506225,4528,6.833556562735577,4.068787827826304
ETTm1,dlinear,refit,2,proposed,0.2380417551735924,0.3181376418762861,0.2553406141308773,0.3337978190333607,4528,6.774816852448772,4.691515721230477
ETTm1,patchtst,legacy,0,proposed,0.2797742870956252,0.3488591373391793,0.3149530581001868,0.3625275199409553,4528,11.169528315350163,3.7703020736197246
ETTm1,patchtst,legacy,1,proposed,0.2735174361188675,0.3463188895938296,0.3319671501115121,0.3747531882814637,4528,17.60707768012908,7.58747345633738
ETTm1,patchtst,legacy,2,proposed,0.2710231198525271,0.3395643945429408,0.3215011110080605,0.3614150700545651,4528,15.700720596971085,6.045867292784813
ETTm1,patchtst,refit,0,proposed,0.2738698740656223,0.3438358185649786,0.3202909894711344,0.3598315111578848,4528,14.49341908811197,4.445328465379383
ETTm1,patchtst,refit,1,proposed,0.2687833656220106,0.3455428977468179,0.3116047794356251,0.3632477510041613,4528,13.742219837311909,4.874043461631938
ETTm1,patchtst,refit,2,proposed,0.2639398912411018,0.3354681001519316,0.2998470838676395,0.3471134999125111,4528,11.975168196862661,3.354925626204308
ETTm2,dlinear,legacy,0,proposed,0.0890409509644331,0.1973743758321746,0.0971136191848692,0.2083302455210748,4528,8.312601557016086,5.2588953953841
ETTm2,dlinear,legacy,1,proposed,0.089821304717954,0.198478501754197,0.0966370985927592,0.2062022960647236,4528,7.052978591097602,3.7457363268652455
ETTm2,dlinear,legacy,2,proposed,0.088758866235446,0.1969599737408186,0.0959383208140483,0.2057721404966221,4528,7.483406544625493,4.282487772414534
ETTm2,dlinear,refit,0,proposed,0.0893893697645369,0.1976403207803855,0.1020296539490166,0.2151515579462906,4528,12.388833731412973,8.139024106103165
ETTm2,dlinear,refit,1,proposed,0.0900226286618112,0.1989936260780634,0.1037356796600981,0.2172191392258054,4528,13.219223167206595,8.390380890330329
ETTm2,dlinear,refit,2,proposed,0.0900704216937655,0.1995621796154278,0.1031248961800944,0.2162797652883896,4528,12.658897094578347,7.729611529155489
ETTm2,patchtst,legacy,0,proposed,0.093085032923777,0.2016604208158657,0.1215281886361414,0.2340904681503667,4528,23.40457471765992,13.853638548695512
ETTm2,patchtst,legacy,1,proposed,0.0945828622305328,0.2039550493599653,0.1086063531218815,0.2189022877298879,4528,12.912219670621926,6.828269601442716
ETTm2,patchtst,legacy,2,proposed,0.0950628131140407,0.2069605822163416,0.1181136857595897,0.2356635782040747,4528,19.51583552516266,12.179648720634084
ETTm2,patchtst,refit,0,proposed,0.0885980855760419,0.1971355403280332,0.1284445097311806,0.2427223750192446,4528,31.022286774680076,18.781471913167035
ETTm2,patchtst,refit,1,proposed,0.0913764982020783,0.2017103907428259,0.1130723924280687,0.2313689894804429,4528,19.18761402328363,12.818744121335236
ETTm2,patchtst,refit,2,proposed,0.0934946328051361,0.2066646394123044,0.1116529630209008,0.2344577541349278,4528,16.263187043558858,11.854210079411065
appliances,dlinear,legacy,0,proposed,0.184437776620477,0.2491724253073202,0.2325691323577364,0.2880679854013933,13192,20.69550470834799,13.502215471766533
appliances,dlinear,legacy,1,proposed,0.1843014865684047,0.2488718778808465,0.2338600692508773,0.2927677249626008,13192,21.191553924200633,14.993403759708047
appliances,dlinear,legacy,2,proposed,0.1840649861975554,0.2494699198992755,0.2466048524107622,0.3041905111067943,13192,25.360355078916307,17.988921156159154
appliances,dlinear,refit,0,proposed,0.1830580220428084,0.2482809414649273,0.2214710995625274,0.277695690730193,13192,17.34451022982071,10.592439943133602
appliances,dlinear,refit,1,proposed,0.1848631018632485,0.2492999116162051,0.2216167536762602,0.2749426919619232,13192,16.58432911922434,9.32659099346761
appliances,dlinear,refit,2,proposed,0.1849035052727041,0.2496909144262371,0.2279299018765531,0.2843024989562913,13192,18.877030284140652,12.174210447364164
appliances,patchtst,legacy,0,proposed,0.185473750524942,0.2507248473865242,0.4215198580785,0.373796431242931,13192,55.998810739208146,32.92476160009734
appliances,patchtst,legacy,1,proposed,0.185403013019741,0.2519331729061033,0.4488101578057483,0.3891468014261804,13192,58.690103199494395,35.260119835805966
appliances,patchtst,legacy,2,proposed,0.1830377252174574,0.2496097980319374,0.4399032140442657,0.3861921650488502,13192,58.391364424302886,35.36642619345637
appliances,patchtst,refit,0,proposed,0.1819250322968858,0.2510409232287897,0.4695688419918778,0.3932843572278388,13192,61.257005144299455,36.168088403435824
appliances,patchtst,refit,1,proposed,0.1827326881517678,0.2531295975525796,0.4304963504108326,0.3902387975236796,13192,57.55302269638713,35.134692101643296
appliances,patchtst,refit,2,proposed,0.1773437218762671,0.2455476498400051,0.4253650581247619,0.3816055212205237,13192,58.30787731881559,35.6540625893861
bdg2,dlinear,legacy,0,proposed,0.1931369060846976,0.2814718425669571,0.2169297286897771,0.3063098620758143,8176,10.967986153297005,8.108788708445026
bdg2,dlinear,legacy,1,proposed,0.1926182807618124,0.2832497089220177,0.2259040573703683,0.3231701026239107,8176,14.734474889923776,12.352749644155791
bdg2,dlinear,legacy,2,proposed,0.1928679644708072,0.2810598340009144,0.2192738890418394,0.3102973736013714,8176,12.042439109562064,9.422425739902485
bdg2,dlinear,refit,0,proposed,0.1928634565097239,0.2786979679567468,0.2141913409078949,0.2960556635998039,8176,9.957398047824107,5.862983815949063
bdg2,dlinear,refit,1,proposed,0.1936807927963018,0.2823448037141446,0.2189961129917391,0.3092129231080202,8176,11.559712110685838,8.689196791587362
bdg2,dlinear,refit,2,proposed,0.1924315109224135,0.2814073170508537,0.2202234593301701,0.3118603725438192,8176,12.619885498251804,9.764964764379158
bdg2,patchtst,legacy,0,proposed,0.1870291434142785,0.2863790966806187,0.2203223735026798,0.3221009568288342,8176,15.111143529867766,11.09026825002517
bdg2,patchtst,legacy,1,proposed,0.1909400801872129,0.2899894452927981,0.2225063797094431,0.3198445830291455,8176,14.186694135894262,9.334263989591118
bdg2,patchtst,legacy,2,proposed,0.1886286543389637,0.2878460762759817,0.2180406520239773,0.3190164642622972,8176,13.489226624482509,9.770777210008518
bdg2,patchtst,refit,0,proposed,0.1819472900404104,0.280028236323028,0.2006033697453123,0.3000128517088695,8176,9.299983209946971,6.661253100328668
bdg2,patchtst,refit,1,proposed,0.18796039285811,0.2875929222652044,0.2115402672566758,0.3192441934097231,8176,11.146754565623562,9.914439102701856
bdg2,patchtst,refit,2,proposed,0.1859157489609772,0.2840217131588964,0.2042283493221909,0.303569363188778,8176,8.966727891593395,6.439269702498152
bdg2_fox,dlinear,legacy,0,proposed,0.2087642744310804,0.2987169197747035,0.2372526588699501,0.317105910938004,8176,12.007614403379808,5.799006114047389
bdg2_fox,dlinear,legacy,1,proposed,0.2096845266491117,0.3000555727237723,0.2381683133851614,0.3188474879185777,8176,11.959519858540645,5.893700250699219
bdg2_fox,dlinear,legacy,2,proposed,0.2095058336029064,0.3006221691080649,0.239393946439265,0.3222495356018405,8176,12.48490752623994,6.711372431734885
bdg2_fox,dlinear,refit,0,proposed,0.2092824496831105,0.2981701790019992,0.2351892860078211,0.310563203817023,8176,11.015313139667892,3.9905000536784474
bdg2_fox,dlinear,refit,1,proposed,0.2084160610613697,0.299324196062291,0.2385137057040892,0.318529744993543,8176,12.618832345030928,6.02943657008902
bdg2_fox,dlinear,refit,2,proposed,0.2086939153122755,0.2987083691569641,0.236396773189513,0.3155418242591663,8176,11.718796963031664,5.334777772082699
bdg2_fox,patchtst,legacy,0,proposed,0.1771020804892015,0.2850419118517322,0.1902763574626705,0.2979829077263206,8176,6.923759288409537,4.342865157378051
bdg2_fox,patchtst,legacy,1,proposed,0.1698132026221983,0.2786373438826036,0.1845938965389207,0.2940718444077864,8176,8.007141186060817,5.248547529691394
bdg2_fox,patchtst,legacy,2,proposed,0.1738318424625395,0.2806784692846151,0.183518639989056,0.2927541421756144,8176,5.278372555013577,4.1248512493310745
bdg2_fox,patchtst,refit,0,proposed,0.1712181186783261,0.280623179619073,0.1789148059266641,0.2891902672104117,8176,4.301872731255574,2.962439806145123
bdg2_fox,patchtst,refit,1,proposed,0.1655530911480586,0.2722323548084053,0.1774665404722834,0.2872662049268532,8176,6.713067878891477,5.233421077942657
bdg2_fox,patchtst,refit,2,proposed,0.1710311257446108,0.2753212425836567,0.1754773751672313,0.2859294277113034,8176,2.5338021031960367,3.710071122290204
bdg2_panther,dlinear,legacy,0,proposed,0.0669031807768378,0.1638474589815461,0.0778961183824501,0.1785384359146621,8176,14.112304738523406,8.228467364942082
bdg2_panther,dlinear,legacy,1,proposed,0.0664120899237261,0.163105464044486,0.0783383119311524,0.1793496516915571,8176,15.223996679820795,9.057273038370662
bdg2_panther,dlinear,legacy,2,proposed,0.0666217241149721,0.1635094953788222,0.0805036916586101,0.1821439269362954,8176,17.243889388957346,10.230608217857618
bdg2_panther,dlinear,refit,0,proposed,0.0664986879967472,0.1631922170607848,0.0773265981251636,0.1778118267130678,8176,14.002827475857604,8.221955717194474
bdg2_panther,dlinear,refit,1,proposed,0.0665592305606879,0.1630483813368106,0.0766093468180306,0.1766298462537482,8176,13.118655457557471,7.689224219459678
bdg2_panther,dlinear,refit,2,proposed,0.066332979755961,0.1627458583050516,0.0766935526463754,0.1770248197118518,8176,13.509053281422146,8.066078773610652
bdg2_panther,patchtst,legacy,0,proposed,0.0678908211340163,0.1653554297347294,0.0735923416645026,0.172912155947056,8176,7.747437303298144,4.370268921197429
bdg2_panther,patchtst,legacy,1,proposed,0.0676535763917049,0.165610677432609,0.0747446557941097,0.1751959008725725,8176,9.487072121835393,5.471145952744216
bdg2_panther,patchtst,legacy,2,proposed,0.0672268852429438,0.1644349163286583,0.0729775293055062,0.1719463960494782,8176,7.880020216207162,4.368500819673149
bdg2_panther,patchtst,refit,0,proposed,0.0668078320023272,0.1645044430852843,0.0810435353678489,0.1890732648971034,8176,17.565501431924446,12.994339429844736
bdg2_panther,patchtst,refit,1,proposed,0.0664816642004512,0.1625680258115188,0.072169150618005,0.1696844123948981,8176,7.880772281300574,4.193895292407701
bdg2_panther,patchtst,refit,2,proposed,0.0675319036982664,0.1656093661379093,0.076768485190991,0.1830177645667254,8176,12.031736030410233,9.511862670833382
ETTh1,dlinear,legacy,0,ridge0.1,0.3581242518025071,0.3865346591515161,0.3955730955366408,0.4036559040895817,4528,9.466984523639043,4.241544534491926
ETTh1,dlinear,legacy,1,ridge0.1,0.3580818867555831,0.3871981239695395,0.3987785825318127,0.4061631936103852,4528,10.205336384378915,4.669322562752464
ETTh1,dlinear,legacy,2,ridge0.1,0.3597682806227164,0.3876361976875122,0.394104759071673,0.4017776976604459,4528,8.71252570759038,3.519732442910539
ETTh1,dlinear,refit,0,ridge0.1,0.3591248897088704,0.3878688414960794,0.3998238508098546,0.4078866380694986,4528,10.179222929934594,4.907686279737455
ETTh1,dlinear,refit,1,ridge0.1,0.3616767433211909,0.3888774072113342,0.3996132241273529,0.4060846825409959,4528,9.493299649681274,4.237361336061863
ETTh1,dlinear,refit,2,ridge0.1,0.3563001700776889,0.384628104904869,0.3893195080572351,0.3986060351106982,4528,8.481295515942122,3.5067031039676455
ETTh1,patchtst,legacy,0,ridge0.1,0.3770854713539345,0.4073835157142673,0.4293842736337855,0.4367887081843084,4528,12.179952897961922,6.732132016936953
ETTh1,patchtst,legacy,1,ridge0.1,0.3872070971783725,0.4146352994551625,0.4555890611533522,0.4470102138935314,4528,15.00957108185752,7.242544673952345
ETTh1,patchtst,legacy,2,ridge0.1,0.3917033377263241,0.4147982452823217,0.4620188900151997,0.4532386548664535,4528,15.219194238262057,8.481273424363655
ETTh1,patchtst,refit,0,ridge0.1,0.3712805980237179,0.4036387236035048,0.4210708479325173,0.4299823023893913,4528,11.824672772592193,6.126665827755351
ETTh1,patchtst,refit,1,ridge0.1,0.3815090666697879,0.409470116624449,0.4327461583775899,0.4335945723455897,4528,11.839987650010608,5.563827884338157
ETTh1,patchtst,refit,2,ridge0.1,0.3777229068905101,0.4099896707207885,0.4260292238720581,0.439314704035011,4528,11.33873318419466,6.675176825377882
ETTh2,dlinear,legacy,0,ridge0.1,0.1335449826346582,0.242624251813885,0.1415501291321895,0.2531849842068671,4528,5.655343832329207,4.171152734853079
ETTh2,dlinear,legacy,1,ridge0.1,0.1325945966141532,0.2410185539374573,0.1369262160584143,0.2464291188304605,4528,3.1634697641926834,2.1955866736372176
ETTh2,dlinear,legacy,2,ridge0.1,0.1345851917948065,0.2434694572110966,0.1444659210958572,0.2566657938040531,4528,6.839487974810732,5.141447326257653
ETTh2,dlinear,refit,0,ridge0.1,0.1367220951251975,0.2458112781442046,0.1574857800899883,0.2735780288993589,4528,13.18448240401533,10.149481252885572
ETTh2,dlinear,refit,1,ridge0.1,0.1329022739096484,0.2416598467925615,0.1410646462955558,0.2533221605139912,4528,5.786263674319758,4.60374793021141
ETTh2,dlinear,refit,2,ridge0.1,0.1345498959280233,0.2438083687883484,0.1505263982113731,0.2632415475578891,4528,10.613754446522506,7.382261253903
ETTh2,patchtst,legacy,0,ridge0.1,0.1444952229400797,0.2577070418259376,0.1845296180249207,0.291208328769855,4528,21.695376337599303,11.504233785289076
ETTh2,patchtst,legacy,1,ridge0.1,0.1477458512279977,0.2635196785098503,0.1848113271942272,0.3006248746049981,4528,20.05584642941046,12.342689920087835
ETTh2,patchtst,legacy,2,ridge0.1,0.1456206529765353,0.2620869663841761,0.233567280715134,0.3575223553124811,4528,37.653659138097,26.693544476370633
ETTh2,patchtst,refit,0,ridge0.1,0.1405799582404946,0.2526698996682144,0.153924329869011,0.2659269570677061,4528,8.669436235241312,4.985225095519885
ETTh2,patchtst,refit,1,ridge0.1,0.1412408545091329,0.2549547071920216,0.1664075379820363,0.3015645126549745,4528,15.123523716587972,15.45599813870674
ETTh2,patchtst,refit,2,ridge0.1,0.1357410378783435,0.2462189344735896,0.1599854921813644,0.2673008961640645,4528,15.154158025489373,7.8869775571329015
ETTm1,dlinear,legacy,0,ridge0.1,0.2490522497821367,0.328394008722716,0.2635142382218697,0.3388971904247036,4528,5.488124109467107,3.099223598999179
ETTm1,dlinear,legacy,1,ridge0.1,0.247127778550562,0.3268477688490142,0.2623566254997903,0.3376587980789953,4528,5.804635930278968,3.20176145016422
ETTm1,dlinear,legacy,2,ridge0.1,0.245507522251931,0.3252294852712345,0.261279788061064,0.336583064442178,4528,6.036542637368814,3.3731878904126877
ETTm1,dlinear,refit,0,ridge0.1,0.2480054351401946,0.328095115264892,0.2640003862547807,0.3391195211912552,4528,6.058684739631293,3.250890980158505
ETTm1,dlinear,refit,1,ridge0.1,0.2529186992218231,0.3330318015939851,0.2714258901522042,0.3471124218506225,4528,6.818506119664214,4.056501401352019
ETTm1,dlinear,refit,2,ridge0.1,0.2381019284720086,0.3182040814197918,0.2553406141308773,0.3337978190333607,4528,6.751250958467903,4.671611593726565
ETTm1,patchtst,legacy,0,ridge0.1,0.2798240252186754,0.3489081975802695,0.3149530581001868,0.3625275199409553,4528,11.153736081628029,3.756769241381719
ETTm1,patchtst,legacy,1,ridge0.1,0.2735302188276438,0.3463322135277001,0.3319671501115121,0.3747531882814637,4528,17.603227085643447,7.583918067274087
ETTm1,patchtst,legacy,2,ridge0.1,0.2710503632618933,0.3396084684772892,0.3215011110080605,0.3614150700545651,4528,15.692246781972186,6.033672468052753
ETTm1,patchtst,refit,0,ridge0.1,0.2737729770435147,0.3437989257140239,0.3202909894711344,0.3598315111578848,4528,14.523671897367564,4.455581278101639
ETTm1,patchtst,refit,1,ridge0.1,0.2688009246332182,0.3455653897732414,0.3116047794356251,0.3632477510041613,4528,13.736584811032982,4.867851537150281
ETTm1,patchtst,refit,2,ridge0.1,0.2639014978095745,0.3354743575567552,0.2998470838676395,0.3471134999125111,4528,11.987972534004133,3.353122929154162
ETTm2,dlinear,legacy,0,ridge0.1,0.0890037825626832,0.1973652468727229,0.0971136191848692,0.2083302455210748,4528,8.350874666454155,5.263277360868212
ETTm2,dlinear,legacy,1,ridge0.1,0.0897725818235753,0.1984510909515624,0.0966370985927592,0.2062022960647236,4528,7.103397007097478,3.759029487590282
ETTm2,dlinear,legacy,2,ridge0.1,0.0887217756198656,0.1969391398383807,0.0959383208140483,0.2057721404966221,4528,7.522067441820357,4.2926125164093225
ETTm2,dlinear,refit,0,ridge0.1,0.0893592282584823,0.197626874491925,0.1020296539490166,0.2151515579462906,4528,12.418375638974144,8.145273788229023
ETTm2,dlinear,refit,1,ridge0.1,0.0900010175382641,0.1989617554590747,0.1037356796600981,0.2172191392258054,4528,13.240056041313075,8.405052994778528
ETTm2,dlinear,refit,2,ridge0.1,0.0900577273207946,0.1995366916567363,0.1031248961800944,0.2162797652883896,4528,12.671206801973078,7.74139624635154
ETTm2,patchtst,legacy,0,ridge0.1,0.0930960377052218,0.2017790867659973,0.1215281886361414,0.2340904681503667,4528,23.395519385256534,13.802946202668265
ETTm2,patchtst,legacy,1,ridge0.1,0.0945074687511881,0.2039409097992659,0.1086063531218815,0.2189022877298879,4528,12.9816387029138,6.834728903831023
ETTm2,patchtst,legacy,2,ridge0.1,0.09502403012138,0.2069901604948912,0.1181136857595897,0.2356635782040747,4528,19.54867083329084,12.167097660018356
ETTm2,patchtst,refit,0,ridge0.1,0.0885914806740595,0.1972659268067194,0.1284445097311806,0.2427223750192446,4528,31.027428996793127,18.72775355338424
ETTm2,patchtst,refit,1,ridge0.1,0.0913565392064047,0.2017466684397921,0.1130723924280687,0.2313689894804429,4528,19.205265543026872,12.803064536509423
ETTm2,patchtst,refit,2,ridge0.1,0.0935295781136132,0.2068112664829801,0.1116529630209008,0.2344577541349278,4528,16.231888896575907,11.791671277392457
appliances,dlinear,legacy,0,ridge0.1,0.1848465978237747,0.2495442406629532,0.2325691323577364,0.2880679854013933,13192,20.519719900126386,13.373143386538144
appliances,dlinear,legacy,1,ridge0.1,0.1847782116736969,0.2493540047941166,0.2338600692508773,0.2927677249626008,13192,20.987703345168775,14.828724776281266
appliances,dlinear,legacy,2,ridge0.1,0.1846793072489898,0.2498549035708429,0.2466048524107622,0.3041905111067943,13192,25.11124357708294,17.86236110332693
appliances,dlinear,refit,0,ridge0.1,0.1833316472989457,0.2482131769706928,0.2214710995625274,0.277695690730193,13192,17.220961262629164,10.616842372302127
appliances,dlinear,refit,1,ridge0.1,0.1852106277453545,0.2495921228719075,0.2216167536762602,0.2749426919619232,13192,16.42751521578919,9.220310206872684
appliances,dlinear,refit,2,ridge0.1,0.1852858189307789,0.2499660042531559,0.2279299018765531,0.2843024989562913,13192,18.70929728600079,12.077450894448273
appliances,patchtst,legacy,0,ridge0.1,0.1856216306994989,0.25103685516378,0.4215198580785,0.373796431242931,13192,55.96372812762467,32.84129162789393
appliances,patchtst,legacy,1,ridge0.1,0.1855941880950541,0.2522997940032572,0.4488101578057483,0.3891468014261804,13192,58.64750722166542,35.165908320817216
appliances,patchtst,legacy,2,ridge0.1,0.1832099216304652,0.2499796517432856,0.4399032140442657,0.3861921650488502,13192,58.35222026542649,35.27065684730678
appliances,patchtst,refit,0,ridge0.1,0.1821512329823999,0.2514430317334178,0.4695688419918778,0.3932843572278388,13192,61.208833147930505,36.065844696754354
appliances,patchtst,refit,1,ridge0.1,0.1830741338807005,0.2536865991750122,0.4304963504108326,0.3902387975236796,13192,57.473708265821855,34.991958568748274
appliances,patchtst,refit,2,ridge0.1,0.1774987903311576,0.2458427049787945,0.4253650581247619,0.3816055212205237,13192,58.27142193727247,35.576743179057424
bdg2,dlinear,legacy,0,ridge0.1,0.1933571602026901,0.2823167691854491,0.2169297286897771,0.3063098620758143,8176,10.866453680397703,7.832948220396075
bdg2,dlinear,legacy,1,ridge0.1,0.1931854774626537,0.2845975437913369,0.2259040573703683,0.3231701026239107,8176,14.483396309289265,11.935682948203485
bdg2,dlinear,legacy,2,ridge0.1,0.193121384647241,0.2819880716990658,0.2192738890418394,0.3102973736013714,8176,11.92686667294357,9.123281184672095
bdg2,dlinear,refit,0,ridge0.1,0.1929612599264386,0.2792844191034275,0.2141913409078949,0.2960556635998039,8176,9.911736343527322,5.664895679566229
bdg2,dlinear,refit,1,ridge0.1,0.1939809063753302,0.2833515958460968,0.2189961129917391,0.3092129231080202,8176,11.422671514426618,8.363598455711696
bdg2,dlinear,refit,2,ridge0.1,0.1928125479697152,0.2825005413539626,0.2202234593301701,0.3118603725438192,8176,12.446862583953456,9.414415480354531
bdg2,patchtst,legacy,0,ridge0.1,0.1886777049803412,0.28877184705803,0.2203223735026798,0.3221009568288342,8176,14.362893799323428,10.347410979134553
bdg2,patchtst,legacy,1,ridge0.1,0.1915100531342452,0.2911603827976209,0.2225063797094431,0.3198445830291455,8176,13.93053386409595,8.96816821465779
bdg2,patchtst,legacy,2,ridge0.1,0.1897416148644185,0.2893066053397969,0.2180406520239773,0.3190164642622972,8176,12.978789458236816,9.31295473768171
bdg2,patchtst,refit,0,ridge0.1,0.1823212744024642,0.2803920509149069,0.2006033697453123,0.3000128517088695,8176,9.11355345927597,6.539986764634509
bdg2,patchtst,refit,1,ridge0.1,0.1893178600946272,0.2888044770600457,0.2115402672566758,0.3192441934097231,8176,10.505048258771787,9.534931872859653
bdg2,patchtst,refit,2,ridge0.1,0.1861152069922621,0.2844697020660847,0.2042283493221909,0.303569363188778,8176,8.869063668214572,6.291695881977377
bdg2_fox,dlinear,legacy,0,ridge0.1,0.2092212591176241,0.2998649569968856,0.2372526588699501,0.317105910938004,8176,11.81499920204957,5.436970219230353
bdg2_fox,dlinear,legacy,1,ridge0.1,0.2100628965357274,0.3011573954717201,0.2381683133851614,0.3188474879185777,8176,11.800653264896088,5.548136057880759
bdg2_fox,dlinear,legacy,2,ridge0.1,0.2098600095000135,0.3018742084822103,0.239393946439265,0.3222495356018405,8176,12.336960636865712,6.322841422122383
bdg2_fox,dlinear,refit,0,ridge0.1,0.2096988702099182,0.2991078641805031,0.2351892860078211,0.310563203817023,8176,10.838255530507123,3.6885695071812608
bdg2_fox,dlinear,refit,1,ridge0.1,0.2088396402598062,0.3004567807094272,0.2385137057040892,0.318529744993543,8176,12.44124120946658,5.673870201504139
bdg2_fox,dlinear,refit,2,ridge0.1,0.209063139927962,0.299817069469031,0.236396773189513,0.3155418242591663,8176,11.56260844543693,4.983413792150748
bdg2_fox,patchtst,legacy,0,ridge0.1,0.1790303135351817,0.2859570995333084,0.1902763574626705,0.2979829077263206,8176,5.910373772892463,4.035737581316967
bdg2_fox,patchtst,legacy,1,ridge0.1,0.1708090718704307,0.2794175071532291,0.1845938965389207,0.2940718444077864,8176,7.467649216442817,4.983250703265652
bdg2_fox,patchtst,legacy,2,ridge0.1,0.1764305542101548,0.2814676975902827,0.183518639989056,0.2927541421756144,8176,3.8623247095357027,3.8552638406603057
bdg2_fox,patchtst,refit,0,ridge0.1,0.1718345738656699,0.2810987303213681,0.1789148059266641,0.2891902672104117,8176,3.9573203706217197,2.7979976529280193
bdg2_fox,patchtst,refit,1,ridge0.1,0.1711539037574959,0.2738765304320675,0.1774665404722834,0.2872662049268532,8176,3.5570855768011223,4.661068467206264
bdg2_fox,patchtst,refit,2,ridge0.1,0.1737323210469286,0.2761902529942488,0.1754773751672313,0.2859294277113034,8176,0.9944610344437055,3.4061463330343322
bdg2_panther,dlinear,legacy,0,ridge0.1,0.0669386151174806,0.1642180315938227,0.0778961183824501,0.1785384359146621,8176,14.066815513413577,8.020908353697164
bdg2_panther,dlinear,legacy,1,ridge0.1,0.0664421497443468,0.1634666221937455,0.0783383119311524,0.1793496516915571,8176,15.185624879510474,8.855902059473742
bdg2_panther,dlinear,legacy,2,ridge0.1,0.0666862896774072,0.1640000669399627,0.0805036916586101,0.1821439269362954,8176,17.16368739932822,9.961276393628271
bdg2_panther,dlinear,refit,0,ridge0.1,0.0665428920392102,0.163615230466544,0.0773265981251636,0.1778118267130678,8176,13.94566209740471,7.984056240214343
bdg2_panther,dlinear,refit,1,ridge0.1,0.0666113575076141,0.1635138149444468,0.0766093468180306,0.1766298462537482,8176,13.050612915633675,7.425716314364427
bdg2_panther,dlinear,refit,2,ridge0.1,0.0663788462660522,0.1631383784632309,0.0766935526463754,0.1770248197118518,8176,13.449248371480515,7.84434706456657
bdg2_panther,patchtst,legacy,0,ridge0.1,0.0679717669856241,0.1655721128810016,0.0735923416645026,0.172912155947056,8176,7.637445081584615,4.244954917051558
bdg2_panther,patchtst,legacy,1,ridge0.1,0.067584096747806,0.1656581582878927,0.0747446557941097,0.1751959008725725,8176,9.580028124054863,5.444044373856105
bdg2_panther,patchtst,legacy,2,ridge0.1,0.0672584027787278,0.1646662056633542,0.0729775293055062,0.1719463960494782,8176,7.8368322156213255,4.233988355318075
bdg2_panther,patchtst,refit,0,ridge0.1,0.067283990644557,0.1653706802256462,0.0810435353678489,0.1890732648971034,8176,16.97796704060186,12.536190499675637
bdg2_panther,patchtst,refit,1,ridge0.1,0.0664732408787745,0.1626748893273633,0.072169150618005,0.1696844123948981,8176,7.892443918841774,4.130917488886299
bdg2_panther,patchtst,refit,2,ridge0.1,0.0676162653166597,0.1660034142921116,0.076768485190991,0.1830177645667254,8176,11.921845079477144,9.296556711253368
ETTh1,dlinear,legacy,0,ridge10,0.3601424821788385,0.3854120996821322,0.3955730955366408,0.4036559040895817,4528,8.956780366909578,4.519642651727629
ETTh1,dlinear,legacy,1,ridge10,0.3602121021030194,0.3855853284889797,0.3987785825318127,0.4061631936103852,4528,9.67115139031235,5.066403220461424
ETTh1,dlinear,legacy,2,ridge10,0.3616632656823396,0.386026833306514,0.394104759071673,0.4017776976604459,4528,8.231692879261466,3.9202933477017976
ETTh1,dlinear,refit,0,ridge10,0.3606321805825435,0.386181691677152,0.3998238508098546,0.4078866380694986,4528,9.802234195865822,5.321318319000278
ETTh1,dlinear,refit,1,ridge10,0.3631205201335545,0.3873682337667504,0.3996132241273529,0.4060846825409959,4528,9.132006097518063,4.6090014174213545
ETTh1,dlinear,refit,2,ridge10,0.3587640334154344,0.3839695024514671,0.3893195080572351,0.3986060351106982,4528,7.8484314321358495,3.6719295168640254
ETTh1,patchtst,legacy,0,ridge10,0.3774407247362903,0.406359868537774,0.4293842736337855,0.4367887081843084,4528,12.097217361480961,6.9664895351861045
ETTh1,patchtst,legacy,1,ridge10,0.386769559504119,0.4127835480820412,0.4555890611533522,0.4470102138935314,4528,15.105608873710075,7.656797260485481
ETTh1,patchtst,legacy,2,ridge10,0.3898877593080554,0.411375515019476,0.4620188900151997,0.4532386548664535,4528,15.612160512478457,9.236445170218865
ETTh1,patchtst,refit,0,ridge10,0.3682405877840201,0.4007591706522985,0.4210708479325173,0.4299823023893913,4528,12.546643969274275,6.79635686741088
ETTh1,patchtst,refit,1,ridge10,0.3765264541094933,0.4059031281063619,0.4327461583775899,0.4335945723455897,4528,12.991381478433006,6.386483135484622
ETTh1,patchtst,refit,2,ridge10,0.3725753445920247,0.4049054129599145,0.4260292238720581,0.439314704035011,4528,12.54699825383019,7.832492461339113
ETTh2,dlinear,legacy,0,ridge10,0.1344244221121907,0.2433379196983303,0.1415501291321895,0.2531849842068671,4528,5.034051938832452,3.8892766644056387
ETTh2,dlinear,legacy,1,ridge10,0.1335707117734509,0.2419513743012009,0.1369262160584143,0.2464291188304605,4528,2.4505930139279486,1.8170517147124254
ETTh2,dlinear,legacy,2,ridge10,0.1351433513874823,0.2436720574512491,0.1444659210958572,0.2566657938040531,4528,6.453127241122236,5.062511899315969
ETTh2,dlinear,refit,0,ridge10,0.1368465662807986,0.2452160913571107,0.1574857800899883,0.2735780288993589,4528,13.105445963055406,10.367037753854746
ETTh2,dlinear,refit,1,ridge10,0.1337430661808158,0.2422976671823583,0.1410646462955558,0.2533221605139912,4528,5.190230370974714,4.351965619298448
ETTh2,dlinear,refit,2,ridge10,0.1347650358356948,0.2436536809011295,0.1505263982113731,0.2632415475578891,4528,10.470829411294213,7.441023971511207
ETTh2,patchtst,legacy,0,ridge10,0.1449016710668062,0.2579614243407507,0.1845296180249207,0.291208328769855,4528,21.475114608844393,11.41687965091811
ETTh2,patchtst,legacy,1,ridge10,0.1480281104574114,0.2633316429567126,0.1848113271942272,0.3006248746049981,4528,19.903118112537832,12.405238155121545
ETTh2,patchtst,legacy,2,ridge10,0.14471793513183,0.2604230770859458,0.233567280715134,0.3575223553124811,4528,38.0401507057264,27.158938954088274
ETTh2,patchtst,refit,0,ridge10,0.1410136049227526,0.2528720565220289,0.153924329869011,0.2659269570677061,4528,8.387709049794378,4.909205403479788
ETTh2,patchtst,refit,1,ridge10,0.1411566046848346,0.2536681425763246,0.1664075379820363,0.3015645126549745,4528,15.174152327118474,15.882628117270903
ETTh2,patchtst,refit,2,ridge10,0.1362125640403377,0.2465665463016056,0.1599854921813644,0.2673008961640645,4528,14.859427449882133,7.756932415869089
ETTm1,dlinear,legacy,0,ridge10,0.2489979385727168,0.3282874430962073,0.2635142382218697,0.3388971904247036,4528,5.508734460462317,3.1306684234237214
ETTm1,dlinear,legacy,1,ridge10,0.2471231921336729,0.3268211075421299,0.2623566254997903,0.3376587980789953,4528,5.806384091538619,3.209657381511477
ETTm1,dlinear,legacy,2,ridge10,0.2455059245179295,0.3251622818134171,0.261279788061064,0.336583064442178,4528,6.037154140467993,3.393154271647225
ETTm1,dlinear,refit,0,ridge10,0.2479520157377925,0.3280084008308023,0.2640003862547807,0.3391195211912552,4528,6.078919332148347,3.2764614438655415
ETTm1,dlinear,refit,1,ridge10,0.2528852313772647,0.3329667150044803,0.2714258901522042,0.3471124218506225,4528,6.8308364999899895,4.07525226862372
ETTm1,dlinear,refit,2,ridge10,0.2379998656512016,0.317987828072826,0.2553406141308773,0.3337978190333607,4528,6.791222202821013,4.736397321683706
ETTm1,patchtst,legacy,0,ridge10,0.2800625151856905,0.3487584698802576,0.3149530581001868,0.3625275199409553,4528,11.078013696694322,3.7980702990328075
ETTm1,patchtst,legacy,1,ridge10,0.2739760099815091,0.3463739239606588,0.3319671501115121,0.3747531882814637,4528,17.468939354548496,7.57278795970916
ETTm1,patchtst,legacy,2,ridge10,0.2714709769281085,0.3395809648362384,0.3215011110080605,0.3614150700545651,4528,15.56141872203286,6.0412824553857885
ETTm1,patchtst,refit,0,ridge10,0.2744544353447081,0.3438572844574541,0.3202909894711344,0.3598315111578848,4528,14.310909651911153,4.439362925450297
ETTm1,patchtst,refit,1,ridge10,0.2690495457102659,0.3454891031373124,0.3116047794356251,0.3632477510041613,4528,13.656797499202266,4.888852805766019
ETTm1,patchtst,refit,2,ridge10,0.2642921720604165,0.3354695081701871,0.2998470838676395,0.3471134999125111,4528,11.857681371654715,3.3545199899337907
ETTm2,dlinear,legacy,0,ridge10,0.0896777474661258,0.1979704709673383,0.0971136191848692,0.2083302455210748,4528,7.656878387559818,4.972765489631459
ETTm2,dlinear,legacy,1,ridge10,0.0905015778462663,0.1990045781521409,0.0966370985927592,0.2062022960647236,4528,6.349032448033998,3.490609973772285
ETTm2,dlinear,legacy,2,ridge10,0.0893921661893222,0.1975122636108434,0.0959383208140483,0.2057721404966221,4528,6.823294976586181,4.014089014112332
ETTm2,dlinear,refit,0,ridge10,0.090061583172183,0.1983752728203576,0.1020296539490166,0.2151515579462906,4528,11.72999252042347,7.7974267470193865
ETTm2,dlinear,refit,1,ridge10,0.0906605649856074,0.1997600001254972,0.1037356796600981,0.2172191392258054,4528,12.604259901060866,8.03756941609043
ETTm2,dlinear,refit,2,ridge10,0.0906795487964762,0.2002217837117105,0.1031248961800944,0.2162797652883896,4528,12.06822779426997,7.424634271850272
ETTm2,patchtst,legacy,0,ridge10,0.0935378883287465,0.2016640188084912,0.1215281886361414,0.2340904681503667,4528,23.03194067279205,13.85210153924189
ETTm2,patchtst,legacy,1,ridge10,0.0953424307214491,0.2043921422920152,0.1086063531218815,0.2189022877298879,4528,12.21284208442871,6.628594697821222
ETTm2,patchtst,legacy,2,ridge10,0.0955885871496892,0.2074005170536471,0.1181136857595897,0.2356635782040747,4528,19.070693175851293,11.99296953980431
ETTm2,patchtst,refit,0,ridge10,0.0889683678742807,0.197147720475754,0.1284445097311806,0.2427223750192446,4528,30.734004855107365,18.77645377352506
ETTm2,patchtst,refit,1,ridge10,0.0921491953089007,0.2024432171591353,0.1130723924280687,0.2313689894804429,4528,18.504249065463384,12.502009187256547
ETTm2,patchtst,refit,2,ridge10,0.0938682736700268,0.2068847438945283,0.1116529630209008,0.2344577541349278,4528,15.928542216604502,11.760331980545867
appliances,dlinear,legacy,0,ridge10,0.1846778322784139,0.2492826381784487,0.2325691323577364,0.2880679854013933,13192,20.592285654510857,13.463956145248545
appliances,dlinear,legacy,1,ridge10,0.1845667362377572,0.248993504085086,0.2338600692508773,0.2927677249626008,13192,21.078131538668043,14.951860176222176
appliances,dlinear,legacy,2,ridge10,0.1842443750268352,0.2499725124659806,0.2466048524107622,0.3041905111067943,13192,25.287611648474396,17.82369819608838
appliances,dlinear,refit,0,ridge10,0.1833468983948109,0.2489113389524601,0.2214710995625274,0.277695690730193,13192,17.21407499354244,10.36542976307816
appliances,dlinear,refit,1,ridge10,0.1850739211261039,0.2494361327801029,0.2216167536762602,0.2749426919619232,13192,16.489201264782714,9.277045699891783
appliances,dlinear,refit,2,ridge10,0.1850542391622412,0.2498071327576718,0.2279299018765531,0.2843024989562913,13192,18.810898597031546,12.133332040786183
appliances,patchtst,legacy,0,ridge10,0.1857046552129569,0.2506887752678033,0.4215198580785,0.373796431242931,13192,55.944031662116146,32.934411804247475
appliances,patchtst,legacy,1,ridge10,0.185422033089783,0.2517120905179424,0.4488101578057483,0.3891468014261804,13192,58.68586531189064,35.3169319147825
appliances,patchtst,legacy,2,ridge10,0.1829729502283062,0.2492681613021675,0.4399032140442657,0.3861921650488502,13192,58.40608925173837,35.45488907817768
appliances,patchtst,refit,0,ridge10,0.1820637163475936,0.2508651403610562,0.4695688419918778,0.3932843572278388,13192,61.22747080592226,36.21278452839043
appliances,patchtst,refit,1,ridge10,0.182874925906931,0.2530527893199598,0.4304963504108326,0.3902387975236796,13192,57.51998228732735,35.15437446872397
appliances,patchtst,refit,2,ridge10,0.1773396189885959,0.2453924366657083,0.4253650581247619,0.3816055212205237,13192,58.30884187563399,35.69473631281662
bdg2,dlinear,legacy,0,ridge10,0.1940136144239241,0.2803893829004556,0.2169297286897771,0.3063098620758143,8176,10.563842219442632,8.462175850199404
bdg2,dlinear,legacy,1,ridge10,0.192977025416306,0.2814758496436135,0.2259040573703683,0.3231701026239107,8176,14.57567090088987,12.901643017646014
bdg2,dlinear,legacy,2,ridge10,0.1935796552608848,0.2795987058349539,0.2192738890418394,0.3102973736013714,8176,11.717872060932844,9.893305705466604
bdg2,dlinear,refit,0,ridge10,0.1940346754176042,0.2780750360776408,0.2141913409078949,0.2960556635998039,8176,9.410588404205544,6.073394206863947
bdg2,dlinear,refit,1,ridge10,0.1945356626526236,0.2807498850370129,0.2189961129917391,0.3092129231080202,8176,11.16935364968702,9.204996280528677
bdg2,dlinear,refit,2,ridge10,0.1931310902391477,0.280086765020194,0.2202234593301701,0.3118603725438192,8176,12.302217562754814,10.188408121381553
bdg2,patchtst,legacy,0,ridge10,0.186468044886166,0.2846582952922358,0.2203223735026798,0.3221009568288342,8176,15.365815136383333,11.62451111764179
bdg2,patchtst,legacy,1,ridge10,0.1904207308532374,0.2881998824174625,0.2225063797094431,0.3198445830291455,8176,14.42010287440041,9.893774129918398
bdg2,patchtst,legacy,2,ridge10,0.1885118510333719,0.2868149371468048,0.2180406520239773,0.3190164642622972,8176,13.542796132969826,10.09400163403984
bdg2,patchtst,refit,0,ridge10,0.1820489651722186,0.2798703810029078,0.2006033697453123,0.3000128517088695,8176,9.249298551988684,6.713869286342378
bdg2,patchtst,refit,1,ridge10,0.1872811828400959,0.2857935567496973,0.2115402672566758,0.3192441934097231,8176,11.467832924284217,10.478072068516752
bdg2,patchtst,refit,2,ridge10,0.1860722285862851,0.2834866375990689,0.2042283493221909,0.303569363188778,8176,8.89010795815749,6.615531086126247
bdg2_fox,dlinear,legacy,0,ridge10,0.2104621655172912,0.2971856841688874,0.2372526588699501,0.317105910938004,8176,11.291967592803287,6.281884405810112
bdg2_fox,dlinear,legacy,1,ridge10,0.2120786256025638,0.2989445234099237,0.2381683133851614,0.3188474879185777,8176,10.954306814276272,6.242158167398348
bdg2_fox,dlinear,legacy,2,ridge10,0.2115546415148528,0.2991250576206125,0.239393946439265,0.3222495356018405,8176,11.62907639833538,7.175953857634032
bdg2_fox,dlinear,refit,0,ridge10,0.2113442370808416,0.2968235798512089,0.2351892860078211,0.310563203817023,8176,10.138662917743002,4.424099119581859
bdg2_fox,dlinear,refit,1,ridge10,0.2105412155944044,0.2980160890582172,0.2385137057040892,0.318529744993543,8176,11.727833428737522,6.440106852734151
bdg2_fox,dlinear,refit,2,ridge10,0.210680917168746,0.2971324060155768,0.236396773189513,0.3155418242591663,8176,10.878260169884491,5.834224444512692
bdg2_fox,patchtst,legacy,0,ridge10,0.1757539122027706,0.2843006905300742,0.1902763574626705,0.2979829077263206,8176,7.632290975902778,4.59161141175678
bdg2_fox,patchtst,legacy,1,ridge10,0.1694257509403321,0.2780750264267401,0.1845938965389207,0.2940718444077864,8176,8.217035277431538,5.439765242830818
bdg2_fox,patchtst,legacy,2,ridge10,0.1714661319175415,0.2795719704683816,0.183518639989056,0.2927541421756144,8176,6.567457165241208,4.502813046219922
bdg2_fox,patchtst,refit,0,ridge10,0.1694117409896338,0.2800634610519346,0.1789148059266641,0.2891902672104117,8176,5.311502805936319,3.155986626561169
bdg2_fox,patchtst,refit,1,ridge10,0.16300413443041,0.2710878361613646,0.1774665404722834,0.2872662049268532,8176,8.149370581848991,5.631838513551591
bdg2_fox,patchtst,refit,2,ridge10,0.1660789474991072,0.2741955063238269,0.1754773751672313,0.2859294277113034,8176,5.355919906579021,4.103782349861518
bdg2_panther,dlinear,legacy,0,ridge10,0.0673517791353041,0.1633574350274446,0.0778961183824501,0.1785384359146621,8176,13.536411654526837,8.502931488922483
bdg2_panther,dlinear,legacy,1,ridge10,0.0668279111123,0.1626729992371352,0.0783383119311524,0.1793496516915571,8176,14.693194855881375,9.29840247646655
bdg2_panther,dlinear,legacy,2,ridge10,0.0670344910375208,0.1628313568768887,0.0805036916586101,0.1821439269362954,8176,16.73115896126577,10.602917365540954
bdg2_panther,dlinear,refit,0,ridge10,0.0669172625902973,0.1625903444743094,0.0773265981251636,0.1778118267130678,8176,13.461520081379208,8.560444217988428
bdg2_panther,dlinear,refit,1,ridge10,0.0669288617604188,0.1622232103493746,0.0766093468180306,0.1766298462537482,8176,12.63616707319768,8.156399504349277
bdg2_panther,dlinear,refit,2,ridge10,0.0667067329270898,0.1621730329817791,0.0766935526463754,0.1770248197118518,8176,13.021720046447193,8.38966352528836
bdg2_panther,patchtst,legacy,0,ridge10,0.06817407406393,0.1650941058115025,0.0735923416645026,0.172912155947056,8176,7.362542729342325,4.521399951746197
bdg2_panther,patchtst,legacy,1,ridge10,0.0681948851543325,0.1658815760862191,0.0747446557941097,0.1751959008725725,8176,8.762861465064587,5.316519815796439
bdg2_panther,patchtst,legacy,2,ridge10,0.0674781715577433,0.1640742333283052,0.0729775293055062,0.1719463960494782,8176,7.535686395658747,4.578265611864152
bdg2_panther,patchtst,refit,0,ridge10,0.0663969122544824,0.1629797344891667,0.0810435353678489,0.1890732648971034,8176,18.072537244194585,13.800750953413331
bdg2_panther,patchtst,refit,1,ridge10,0.0669596796925026,0.1626680561863332,0.072169150618005,0.1696844123948981,8176,7.218417954059609,4.1349444592683415
bdg2_panther,patchtst,refit,2,ridge10,0.0676875654505396,0.1649980377170792,0.076768485190991,0.1830177645667254,8176,11.828968251567208,9.84588949182389
ETTh1,dlinear,legacy,0,window128,0.3583681991347408,0.3856624142784477,0.3955730955366408,0.4036559040895817,6064,9.405315179847417,4.457630776320998
ETTh1,dlinear,legacy,1,window128,0.3588239505502378,0.3864097583622286,0.3987785825318127,0.4061631936103852,6064,10.019252219591678,4.863423264074795
ETTh1,dlinear,legacy,2,window128,0.3598222355787271,0.3862810319495626,0.394104759071673,0.4017776976604459,6064,8.698835196433441,3.8570248675126817
ETTh1,dlinear,refit,0,window128,0.3591934403441892,0.3870051205011739,0.3998238508098546,0.4078866380694986,6064,10.162077720818141,5.119441437737593
ETTh1,dlinear,refit,1,window128,0.3614553424972441,0.3876738423680985,0.3996132241273529,0.4060846825409959,6064,9.548703427779525,4.533744059907685
ETTh1,dlinear,refit,2,window128,0.3570793829252429,0.3840413239271759,0.3893195080572351,0.3986060351106982,6064,8.281148122495951,3.6539113562285896
ETTh1,patchtst,legacy,0,window128,0.3757183357495854,0.4066584559736528,0.4293842736337855,0.4367887081843084,6064,12.498347326518733,6.898129838544675
ETTh1,patchtst,legacy,1,window128,0.3846185145772383,0.4129829777002449,0.4555890611533522,0.4470102138935314,6064,15.577754741619021,7.612183152797291
ETTh1,patchtst,legacy,2,window128,0.3887189249095687,0.4133498514185586,0.4620188900151997,0.4532386548664535,6064,15.865144627142735,8.800838811872314
ETTh1,patchtst,refit,0,window128,0.368042299276009,0.4019728621770556,0.4210708479325173,0.4299823023893913,6064,12.593735452568522,6.514091407178524
ETTh1,patchtst,refit,1,window128,0.3764405663277705,0.407634951221313,0.4327461583775899,0.4335945723455897,6064,13.011228629022353,5.987072435857421
ETTh1,patchtst,refit,2,window128,0.3721685843702005,0.4063043729485368,0.4260292238720581,0.439314704035011,6064,12.642475324188707,7.514051039785697
ETTh2,dlinear,legacy,0,window128,0.133655663938765,0.2428973794131643,0.1415501291321895,0.2531849842068671,6064,5.577151530573388,4.063276037451413
ETTh2,dlinear,legacy,1,window128,0.1326246527718544,0.2413150312155299,0.1369262160584143,0.2464291188304605,6064,3.1415191410276044,2.0752773207978747
ETTh2,dlinear,legacy,2,window128,0.1345583543149954,0.2439328608938725,0.1444659210958572,0.2566657938040531,6064,6.858065006409264,4.960899822865095
ETTh2,dlinear,refit,0,window128,0.1364958977018051,0.2459675237336743,0.1574857800899883,0.2735780288993589,6064,13.328112783382384,10.092369360494825
ETTh2,dlinear,refit,1,window128,0.1329489383431317,0.241965655184492,0.1410646462955558,0.2533221605139912,6064,5.753183498167369,4.483028767185948
ETTh2,dlinear,refit,2,window128,0.134365385800753,0.2438869907578429,0.1505263982113731,0.2632415475578891,6064,10.736331037381486,7.352394399592244
ETTh2,patchtst,legacy,0,window128,0.1455442148484663,0.2586885716653684,0.1845296180249207,0.291208328769855,6064,21.126908294574932,11.167179607073418
ETTh2,patchtst,legacy,1,window128,0.1486725554356368,0.2632718473556899,0.1848113271942272,0.3006248746049981,6064,19.554413848568064,12.425128592032731
ETTh2,patchtst,legacy,2,window128,0.1453264222871054,0.260990065432426,0.233567280715134,0.3575223553124811,6064,37.77963170091873,27.000350732105726
ETTh2,patchtst,refit,0,window128,0.1407186360147316,0.2527834318011493,0.153924329869011,0.2659269570677061,6064,8.579341463118517,4.942532119152698
ETTh2,patchtst,refit,1,window128,0.1406130129328874,0.2537798329774805,0.1664075379820363,0.3015645126549745,6064,15.500815264710809,15.845591132987625
ETTh2,patchtst,refit,2,window128,0.1360298924546951,0.2461318472678377,0.1599854921813644,0.2673008961640645,6064,14.973607544059375,7.919557771790487
ETTm1,dlinear,legacy,0,window128,0.2497812427169953,0.3289387956580722,0.2635142382218697,0.3388971904247036,6064,5.211481397567475,2.9384707362582807
ETTm1,dlinear,legacy,1,window128,0.2479549335716666,0.3273405155215662,0.2623566254997903,0.3376587980789953,6064,5.4893570538530945,3.055831098177142
ETTm1,dlinear,legacy,2,window128,0.2462812576276282,0.3256188672612571,0.261279788061064,0.336583064442178,6064,5.740409751836784,3.257501145844033
ETTm1,dlinear,refit,0,window128,0.2488414372879192,0.3286592762512454,0.2640003862547807,0.3391195211912552,6064,5.742017722743764,3.084530463850965
ETTm1,dlinear,refit,1,window128,0.2538889872982171,0.3336924995743072,0.2714258901522042,0.3471124218506225,6064,6.4610280338965325,3.866160192357071
ETTm1,dlinear,refit,2,window128,0.2384106715574067,0.3186095519167553,0.2553406141308773,0.3337978190333607,6064,6.630336748854604,4.550139710495671
ETTm1,patchtst,legacy,0,window128,0.2823029051047425,0.3500892075171859,0.3149530581001868,0.3625275199409553,6064,10.366672796381703,3.430998128306284
ETTm1,patchtst,legacy,1,window128,0.2776174232597379,0.3483809533412653,0.3319671501115121,0.3747531882814637,6064,16.372019590949705,7.037227638045119
ETTm1,patchtst,legacy,2,window128,0.2743874576720795,0.3410470861019737,0.3215011110080605,0.3614150700545651,6064,14.654273880502943,5.635621101664712
ETTm1,patchtst,refit,0,window128,0.2766752578679127,0.3454470337417736,0.3202909894711344,0.3598315111578848,6064,13.617533129870473,3.997559126999206
ETTm1,patchtst,refit,1,window128,0.2717348736577058,0.3469527705864283,0.3116047794356251,0.3632477510041613,6064,12.795023827982089,4.4859136423246015
ETTm1,patchtst,refit,2,window128,0.2656106948555576,0.336253217872729,0.2998470838676395,0.3471134999125111,6064,11.41794963301852,3.128740899596072
ETTm2,dlinear,legacy,0,window128,0.0890267337031583,0.1974989043733424,0.0971136191848692,0.2083302455210748,6064,8.327241379313023,5.199120809674607
ETTm2,dlinear,legacy,1,window128,0.0898381111328134,0.1986225996540939,0.0966370985927592,0.2062022960647236,6064,7.03558732510956,3.6758545153399047
ETTm2,dlinear,legacy,2,window128,0.0887266858520658,0.1970543678011343,0.0959383208140483,0.2057721404966221,6064,7.516949328267253,4.236614672155248
ETTm2,dlinear,refit,0,window128,0.0895161775883893,0.1979082193849321,0.1020296539490166,0.2151515579462906,6064,12.264548468311165,8.014507878052656
ETTm2,dlinear,refit,1,window128,0.0901339906674563,0.1992459731338852,0.1037356796600981,0.2172191392258054,6064,13.11187147682389,8.274209241404185
ETTm2,dlinear,refit,2,window128,0.0900787295036832,0.1997852158285814,0.1031248961800944,0.2162797652883896,6064,12.650841028365978,7.626487590188669
ETTm2,patchtst,legacy,0,window128,0.0932905316129778,0.2022051343294663,0.1215281886361414,0.2340904681503667,6064,23.23547922507747,13.62094495894597
ETTm2,patchtst,legacy,1,window128,0.0946392694417305,0.204433125584795,0.1086063531218815,0.2189022877298879,6064,12.860282367161979,6.609872512135162
ETTm2,patchtst,legacy,2,window128,0.0952215141144112,0.2071285504578604,0.1181136857595897,0.2356635782040747,6064,19.381472602398986,12.108374133869827
ETTm2,patchtst,refit,0,window128,0.0885603541442878,0.1974053187570171,0.1284445097311806,0.2427223750192446,6064,31.051662441910278,18.670324999347276
ETTm2,patchtst,refit,1,window128,0.091387521852765,0.2018909982749188,0.1130723924280687,0.2313689894804429,6064,19.177864825933167,12.740683732819702
ETTm2,patchtst,refit,2,window128,0.0935076485305142,0.206651322495122,0.1116529630209008,0.2344577541349278,6064,16.251529739510715,11.859889958599334
appliances,dlinear,legacy,0,window128,0.1866444153824535,0.2506596239940165,0.2325691323577364,0.2880679854013933,14728,19.746694890120587,12.985948908988298
appliances,dlinear,legacy,1,window128,0.1864971947385069,0.2505973190823871,0.2338600692508773,0.2927677249626008,14728,20.252655643217597,14.404048767875866
appliances,dlinear,legacy,2,window128,0.1864557792015548,0.2515713184883715,0.2466048524107622,0.3041905111067943,14728,24.39087172097446,17.298104542106973
appliances,dlinear,refit,0,window128,0.1850241067081012,0.2492912878472893,0.2214710995625274,0.277695690730193,14728,16.45677152749052,10.228607728198858
appliances,dlinear,refit,1,window128,0.1868440081839556,0.2502022556527302,0.2216167536762602,0.2749426919619232,14728,15.690485902117734,8.998397496093236
appliances,dlinear,refit,2,window128,0.1870589128921191,0.251076187800211,0.2279299018765531,0.2843024989562913,14728,17.93138532853392,11.686957124210329
appliances,patchtst,legacy,0,window128,0.1869670993955332,0.2528315775830413,0.4215198580785,0.373796431242931,14728,55.64453351075238,32.361157985822075
appliances,patchtst,legacy,1,window128,0.1870023091024145,0.2546348805251217,0.4488101578057483,0.3891468014261804,14728,58.33376187012419,34.5658554581683
appliances,patchtst,legacy,2,window128,0.1847709050389581,0.2522779351632506,0.4399032140442657,0.3861921650488502,14728,57.99737325393459,34.675542904569426
appliances,patchtst,refit,0,window128,0.1834212601694271,0.2536677388664378,0.4695688419918778,0.3932843572278388,14728,60.93836648288522,35.50017075317283
appliances,patchtst,refit,1,window128,0.184223298682338,0.2558561628716818,0.4304963504108326,0.3902387975236796,14728,57.20676876667377,34.436000598798366
appliances,patchtst,refit,2,window128,0.1792319433090116,0.2484557434403785,0.4253650581247619,0.3816055212205237,14728,57.86397122058815,34.89199457971157
bdg2,dlinear,legacy,0,window128,0.1947132491944248,0.283401966609965,0.2169297286897771,0.3063098620758143,9712,10.241325441900706,7.478667291547869
bdg2,dlinear,legacy,1,window128,0.1942970638124956,0.285725833846118,0.2259040573703683,0.3231701026239107,9712,13.991335049840758,11.586551006349898
bdg2,dlinear,legacy,2,window128,0.1944832634087518,0.2831516478646642,0.2192738890418394,0.3102973736013714,9712,11.305780976209768,8.7482937485576
bdg2,dlinear,refit,0,window128,0.1945707648736345,0.2800425227864134,0.2141913409078949,0.2960556635998039,9712,9.160303096798629,5.408827724720178
bdg2,dlinear,refit,1,window128,0.1952145328040906,0.2841279809249317,0.2189961129917391,0.3092129231080202,9712,10.859361777140574,8.112514163686924
bdg2,dlinear,refit,2,window128,0.1938159393107992,0.283183794109254,0.2202234593301701,0.3118603725438192,9712,11.991238399256732,9.195326164928474
bdg2,patchtst,legacy,0,window128,0.1878008566912843,0.2880719449218566,0.2203223735026798,0.3221009568288342,9712,14.760878023583901,10.56470376306915
bdg2,patchtst,legacy,1,window128,0.1921534461585741,0.2924443824473971,0.2225063797094431,0.3198445830291455,9712,13.641376750862133,8.566723351150685
bdg2,patchtst,legacy,2,window128,0.1895480833872309,0.289554088797255,0.2180406520239773,0.3190164642622972,9712,13.067548813609841,9.235377720448312
bdg2,patchtst,refit,0,window128,0.1833331857860426,0.2814270772109656,0.2006033697453123,0.3000128517088695,9712,8.609119568228618,6.194992778489173
bdg2,patchtst,refit,1,window128,0.188911643030499,0.289461039910161,0.2115402672566758,0.3192441934097231,9712,10.69707650445576,9.329270230872433
bdg2,patchtst,refit,2,window128,0.18717723697284,0.2855374474974444,0.2042283493221909,0.303569363188778,9712,8.3490428267875,5.9399655821395285
bdg2_fox,dlinear,legacy,0,window128,0.2103828950487761,0.2991556311031348,0.2372526588699501,0.317105910938004,9712,11.325379428477822,5.660657595997498
bdg2_fox,dlinear,legacy,1,window128,0.2115785368259121,0.3006384407782041,0.2381683133851614,0.3188474879185777,9712,11.164279656399467,5.710895594392618
bdg2_fox,dlinear,legacy,2,window128,0.2113370879057128,0.3014808154646649,0.239393946439265,0.3222495356018405,9712,11.719953219732037,6.444918562376667
bdg2_fox,dlinear,refit,0,window128,0.2112012718044137,0.2983647699662142,0.2351892860078211,0.310563203817023,9712,10.199450243073438,3.927842610097454
bdg2_fox,dlinear,refit,1,window128,0.2103726757276288,0.2999259584290851,0.2385137057040892,0.318529744993543,9712,11.798495978832102,5.840517834475712
bdg2_fox,dlinear,refit,2,window128,0.2103405903483362,0.2989708635048633,0.236396773189513,0.3155418242591663,9712,11.022224410943316,5.2515893236050655
bdg2_fox,patchtst,legacy,0,window128,0.1786476213601099,0.2862512860163962,0.1902763574626705,0.2979829077263206,9712,6.111498169099638,3.937011622391162
bdg2_fox,patchtst,legacy,1,window128,0.1711832971270755,0.2800469485522088,0.1845938965389207,0.2940718444077864,9712,7.264920272712072,4.769207294843714
bdg2_fox,patchtst,legacy,2,window128,0.1750105984611824,0.2820855733974309,0.183518639989056,0.2927541421756144,9712,4.636063959705117,3.644207627225904
bdg2_fox,patchtst,refit,0,window128,0.172171426322407,0.2813797285248526,0.1789148059266641,0.2891902672104117,9712,3.7690450319808333,2.700830412067856
bdg2_fox,patchtst,refit,1,window128,0.1669345875190337,0.2740006406632918,0.1774665404722834,0.2872662049268532,9712,5.934613322162885,4.617864557698049
bdg2_fox,patchtst,refit,2,window128,0.172061393424389,0.2765470414819768,0.1754773751672313,0.2859294277113034,9712,1.9466793024381923,3.2813643228075895
bdg2_panther,dlinear,legacy,0,window128,0.0674574009084535,0.1644173823079177,0.0778961183824501,0.1785384359146621,9712,13.400818539821413,7.909251324176491
bdg2_panther,dlinear,legacy,1,window128,0.0670292724263976,0.1637922680941521,0.0783383119311524,0.1793496516915571,9712,14.436154195783214,8.67433164808168
bdg2_panther,dlinear,legacy,2,window128,0.0673739924845107,0.1643932724743095,0.0805036916586101,0.1821439269362954,9712,16.30943737310603,9.745400113281955
bdg2_panther,dlinear,refit,0,window128,0.0671695632597587,0.1639444042889087,0.0773265981251636,0.1778118267130678,9712,13.135240798986603,7.798931421213484
bdg2_panther,dlinear,refit,1,window128,0.0671544252145187,0.1636544776556668,0.0766093468180306,0.1766298462537482,9712,12.341733739056771,7.346079314048016
bdg2_panther,dlinear,refit,2,window128,0.0669043362950257,0.1633582570134356,0.0766935526463754,0.1770248197118518,9712,12.764066878589631,7.720139311912111
bdg2_panther,patchtst,legacy,0,window128,0.0681265475410275,0.1654568430971187,0.0735923416645026,0.172912155947056,9712,7.427123529229318,4.311618699740261
bdg2_panther,patchtst,legacy,1,window128,0.0678416357636023,0.1657118340594179,0.0747446557941097,0.1751959008725725,9712,9.23546968966228,5.413406801140164
bdg2_panther,patchtst,legacy,2,window128,0.0673027567984351,0.1643753545459673,0.0729775293055062,0.1719463960494782,9712,7.776054576080227,4.403140558603102
bdg2_panther,patchtst,refit,0,window128,0.066873323845777,0.1646144134308508,0.0810435353678489,0.1890732648971034,9712,17.484690737829556,12.936176608344663
bdg2_panther,patchtst,refit,1,window128,0.0666412065382815,0.1625356804170686,0.072169150618005,0.1696844123948981,9712,7.65970505733563,4.212957381844018
bdg2_panther,patchtst,refit,2,window128,0.0677874944370262,0.1660224474365804,0.076768485190991,0.1830177645667254,9712,11.698798968901302,9.286157095394287
ETTh1,dlinear,legacy,0,window8,0.3620230880754656,0.3873901694740192,0.3955730955366408,0.4036559040895817,4144,8.481367372991,4.029604039175084
ETTh1,dlinear,legacy,1,window8,0.3646051712528465,0.3883560107101388,0.3987785825318127,0.4061631936103852,4144,8.569520223980431,4.38424337320138
ETTh1,dlinear,legacy,2,window8,0.3631913370432422,0.3882162556669484,0.394104759071673,0.4017776976604459,4144,7.843960601046396,3.3753595763194144
ETTh1,dlinear,refit,0,window8,0.3619142791634198,0.3884512638789795,0.3998238508098546,0.4078866380694986,4144,9.481568338068858,4.764896021724441
ETTh1,dlinear,refit,1,window8,0.3644434505683261,0.3898387381427802,0.3996132241273529,0.4060846825409959,4144,8.80095338081668,4.000629695402413
ETTh1,dlinear,refit,2,window8,0.3604970824990937,0.385550022134361,0.3893195080572351,0.3986060351106982,4144,7.403283154746032,3.2754177875684576
ETTh1,patchtst,legacy,0,window8,0.3761169756146656,0.4060009674260993,0.4293842736337855,0.4367887081843084,4144,12.405507441697939,7.048657664753055
ETTh1,patchtst,legacy,1,window8,0.3856820583703808,0.4130351334053018,0.4555890611533522,0.4470102138935314,4144,15.344311078496364,7.600515476436465
ETTh1,patchtst,legacy,2,window8,0.3873859549958999,0.4121078640140058,0.4620188900151997,0.4532386548664535,4144,16.153654457038435,9.074863851708958
ETTh1,patchtst,refit,0,window8,0.3703317868419207,0.4013358670556791,0.4210708479325173,0.4299823023893913,4144,12.050005679502252,6.662235904716384
ETTh1,patchtst,refit,1,window8,0.3763584334274267,0.4060994629225677,0.4327461583775899,0.4335945723455897,4144,13.030208092791995,6.341202398886914
ETTh1,patchtst,refit,2,window8,0.3731784900804585,0.4067653632157731,0.4260292238720581,0.439314704035011,4144,12.40542451788973,7.409117090841533
ETTh2,dlinear,legacy,0,window8,0.1339757263785793,0.2431619368926017,0.1415501291321895,0.2531849842068671,4144,5.3510390983371625,3.9587842642658244
ETTh2,dlinear,legacy,1,window8,0.1328549290431792,0.2412150970210511,0.1369262160584143,0.2464291188304605,4144,2.973343697380959,2.11583023717119
ETTh2,dlinear,legacy,2,window8,0.1349373977408418,0.2435286276593337,0.1444659210958572,0.2566657938040531,4144,6.595689338174759,5.1183938264670825
ETTh2,dlinear,refit,0,window8,0.1368711116096951,0.2454166611988977,0.1574857800899883,0.2735780288993589,4144,13.089860220087079,10.29372417578931
ETTh2,dlinear,refit,1,window8,0.1332483341555111,0.2419798645224683,0.1410646462955558,0.2533221605139912,4144,5.540943351368222,4.4774195706010715
ETTh2,dlinear,refit,2,window8,0.1347451725227675,0.243460797811388,0.1505263982113731,0.2632415475578891,4144,10.484025311258161,7.514296253767139
ETTh2,patchtst,legacy,0,window8,0.1449020723413804,0.2577593724747091,0.1845296180249207,0.291208328769855,4144,21.474897150759087,11.486263609438495
ETTh2,patchtst,legacy,1,window8,0.1475300014068601,0.2628716229963542,0.1848113271942272,0.3006248746049981,4144,20.172641121821687,12.558259411583705
ETTh2,patchtst,legacy,2,window8,0.1450581477047253,0.2609332717421873,0.233567280715134,0.3575223553124811,4144,37.89449136001083,27.01623608567727
ETTh2,patchtst,refit,0,window8,0.1408879578809307,0.2525641448993438,0.153924329869011,0.2659269570677061,4144,8.4693381476302,5.024993447715809
ETTh2,patchtst,refit,1,window8,0.1409453122192867,0.2540868933676304,0.1664075379820363,0.3015645126549745,4144,15.301125220360067,15.74376867800229
ETTh2,patchtst,refit,2,window8,0.135911671734433,0.2459282449465743,0.1599854921813644,0.2673008961640645,4144,15.047502194536854,7.995727483222515
ETTm1,dlinear,legacy,0,window8,0.2499362918995058,0.328455362236027,0.2635142382218697,0.3388971904247036,4144,5.152642382432382,3.081119727074455
ETTm1,dlinear,legacy,1,window8,0.2481901956337301,0.3269813875655831,0.2623566254997903,0.3376587980789953,4144,5.399684433001484,3.162189338515098
ETTm1,dlinear,legacy,2,window8,0.2469279623582696,0.3256610971235268,0.261279788061064,0.336583064442178,4144,5.492895493102667,3.2449545067730234
ETTm1,dlinear,refit,0,window8,0.2492811993947566,0.3281725363159383,0.2640003862547807,0.3391195211912552,4144,5.575441410839044,3.2280609611804345
ETTm1,dlinear,refit,1,window8,0.2541624069631453,0.332997842660085,0.2714258901522042,0.3471124218506225,4144,6.3602934780386144,4.066284668029441
ETTm1,dlinear,refit,2,window8,0.2388396621382692,0.3184316160023624,0.2553406141308773,0.3337978190333607,4144,6.462329562719049,4.603446204500972
ETTm1,patchtst,legacy,0,window8,0.2800748922295422,0.3490309865849604,0.3149530581001868,0.3625275199409553,4144,11.074083890796782,3.7228989838324678
ETTm1,patchtst,legacy,1,window8,0.2749061457569318,0.3465152382605079,0.3319671501115121,0.3747531882814637,4144,17.18875025297316,7.5350793279301715
ETTm1,patchtst,legacy,2,window8,0.271361148316225,0.3396579036522968,0.3215011110080605,0.3614150700545651,4144,15.595579914054614,6.019994240689375
ETTm1,patchtst,refit,0,window8,0.2741300100792831,0.343775456395308,0.3202909894711344,0.3598315111578848,4144,14.41220043937934,4.462103585900746
ETTm1,patchtst,refit,1,window8,0.2696957690246834,0.3458566463258627,0.3116047794356251,0.3632477510041613,4144,13.449411939973066,4.787670296711443
ETTm1,patchtst,refit,2,window8,0.2644866409685055,0.3352750390302994,0.2998470838676395,0.3471134999125111,4144,11.792825343848612,3.4105446446754506
ETTm2,dlinear,legacy,0,window8,0.0896501298202976,0.1979983083444337,0.0971136191848692,0.2083302455210748,4144,7.6853168764762225,4.959403350578739
ETTm2,dlinear,legacy,1,window8,0.0903422702419641,0.198872332464096,0.0966370985927592,0.2062022960647236,4144,6.513883842190138,3.5547439289070004
ETTm2,dlinear,legacy,2,window8,0.0893411283647666,0.1974817383665268,0.0959383208140483,0.2057721404966221,4144,6.876493556801622,4.02892350251437
ETTm2,dlinear,refit,0,window8,0.0903140792554246,0.1985459156481338,0.1020296539490166,0.2151515579462906,4144,11.482519287428117,7.718113899180857
ETTm2,dlinear,refit,1,window8,0.0908209009610227,0.1997701355249812,0.1037356796600981,0.2172191392258054,4144,12.449697868074082,8.032903437061067
ETTm2,dlinear,refit,2,window8,0.090952027443984,0.200246896067027,0.1031248961800944,0.2162797652883896,4144,11.804005809472095,7.413023220172354
ETTm2,patchtst,legacy,0,window8,0.0937342873567,0.2023524993885689,0.1215281886361414,0.2340904681503667,4144,22.8703328761503,13.557992776284722
ETTm2,patchtst,legacy,1,window8,0.0954334839235734,0.2046680951606693,0.1086063531218815,0.2189022877298879,4144,12.129004261403642,6.502532575987841
ETTm2,patchtst,legacy,2,window8,0.0952848506162434,0.2071926045465218,0.1181136857595897,0.2356635782040747,4144,19.32784926364287,12.081193824910109
ETTm2,patchtst,refit,0,window8,0.0894422410265255,0.1979491303120924,0.1284445097311806,0.2427223750192446,4144,30.365072657665404,18.44627826487042
ETTm2,patchtst,refit,1,window8,0.0920524115426348,0.2023315726364136,0.1130723924280687,0.2313689894804429,4144,18.589843580789022,12.550263070792278
ETTm2,patchtst,refit,2,window8,0.0937830655626035,0.2069019558554423,0.1116529630209008,0.2344577541349278,4144,16.004857349779567,11.75299080261063
appliances,dlinear,legacy,0,window8,0.1845100314427605,0.249330255263412,0.2325691323577364,0.2880679854013933,12808,20.664436603328628,13.447426337225298
appliances,dlinear,legacy,1,window8,0.1843436732102101,0.2489587512095247,0.2338600692508773,0.2927677249626008,12808,21.173514657411495,14.963730636180061
appliances,dlinear,legacy,2,window8,0.1838353082604774,0.2493223596306262,0.2466048524107622,0.3041905111067943,12808,25.453491095840842,18.037430318431312
appliances,dlinear,refit,0,window8,0.1833159662945984,0.2486215642228509,0.2214710995625274,0.277695690730193,12808,17.22804164665139,10.469779502480758
appliances,dlinear,refit,1,window8,0.1851527807153318,0.2497430134977036,0.2216167536762602,0.2749426919619232,12808,16.4536174977977,9.165429451643526
appliances,dlinear,refit,2,window8,0.185040012081917,0.2498864038053244,0.2279299018765531,0.2843024989562913,12808,18.817140463590988,12.105449398901701
appliances,patchtst,legacy,0,window8,0.1851306813082571,0.2503255043080818,0.4215198580785,0.373796431242931,12808,56.080199364230175,33.03159597438885
appliances,patchtst,legacy,1,window8,0.1849000603683635,0.2514324601036345,0.4488101578057483,0.3891468014261804,12808,58.802166761922756,35.38878922243172
appliances,patchtst,legacy,2,window8,0.1823217295814514,0.2488714535199777,0.4399032140442657,0.3861921650488502,12808,58.55412650767651,35.55761197576407
appliances,patchtst,refit,0,window8,0.1812875256523384,0.2501549967685825,0.4695688419918778,0.3932843572278388,12808,61.39276940025885,36.39335199298001
appliances,patchtst,refit,1,window8,0.1820724196962933,0.2521721282681738,0.4304963504108326,0.3902387975236796,12808,57.70639646014713,35.38004681534207
appliances,patchtst,refit,2,window8,0.1765531140993648,0.2446170898927739,0.4253650581247619,0.3816055212205237,12808,58.493743026823594,35.8979164896795
bdg2,dlinear,legacy,0,window8,0.19276738963554,0.2807742949517689,0.2169297286897771,0.3063098620758143,7792,11.13832539236278,8.336514845129306
bdg2,dlinear,legacy,1,window8,0.1919356350975327,0.2819416303128285,0.2259040573703683,0.3231701026239107,7792,15.036658778175283,12.757514379064293
bdg2,dlinear,legacy,2,window8,0.192458593577088,0.2803937310974819,0.2192738890418394,0.3102973736013714,7792,12.229132972432843,9.637091721667524
bdg2,dlinear,refit,0,window8,0.1925830692631418,0.2783238726570528,0.2141913409078949,0.2960556635998039,7792,10.088303081329952,5.989343600844011
bdg2,dlinear,refit,1,window8,0.1931800091017451,0.2814288784732223,0.2189961129917391,0.3092129231080202,7792,11.7883845230476,8.985408616020818
bdg2,dlinear,refit,2,window8,0.1919156273165315,0.2804105123339314,0.2202234593301701,0.3118603725438192,7792,12.85414010829703,10.08459649854001
bdg2,patchtst,legacy,0,window8,0.1869387237867679,0.2858180550499157,0.2203223735026798,0.3221009568288342,7792,15.152183223691463,11.264450169950724
bdg2,patchtst,legacy,1,window8,0.1908064003076573,0.2885238428559968,0.2225063797094431,0.3198445830291455,7792,14.246773257998612,9.792487300088059
bdg2,patchtst,legacy,2,window8,0.1887450128220679,0.2872219148354276,0.2180406520239773,0.3190164642622972,7792,13.43586112496482,9.966429005597632
bdg2,patchtst,refit,0,window8,0.1822654839202179,0.2798394032395725,0.2006033697453123,0.3000128517088695,7792,9.141364797797923,6.72419476512065
bdg2,patchtst,refit,1,window8,0.1878026905713021,0.2864848098429826,0.2115402672566758,0.3192441934097231,7792,11.221304101205142,10.26154406031643
bdg2,patchtst,refit,2,window8,0.1860798680613337,0.2837184142411544,0.2042283493221909,0.303569363188778,7792,8.886367304583231,6.539180613980156
bdg2_fox,dlinear,legacy,0,window8,0.2085735737637525,0.2985184599535244,0.2372526588699501,0.317105910938004,7792,12.087993130529263,5.861590826073737
bdg2_fox,dlinear,legacy,1,window8,0.2095014097990508,0.299806294129696,0.2381683133851614,0.3188474879185777,7792,12.036405338165624,5.971881388554056
bdg2_fox,dlinear,legacy,2,window8,0.2093204841276368,0.3003132023487143,0.239393946439265,0.3222495356018405,7792,12.56233198831448,6.807250540224185
bdg2_fox,dlinear,refit,0,window8,0.2092990678960316,0.2981582904732737,0.2351892860078211,0.310563203817023,7792,11.008247251079517,3.994328108186962
bdg2_fox,dlinear,refit,1,window8,0.2082149594270905,0.2990191200400947,0.2385137057040892,0.318529744993543,7792,12.703146843304957,6.125212875753194
bdg2_fox,dlinear,refit,2,window8,0.2085322831123178,0.2985125569637961,0.236396773189513,0.3155418242591663,7792,11.787170231319932,5.396833632229836
bdg2_fox,patchtst,legacy,0,window8,0.1765864493614781,0.2845149137506075,0.1902763574626705,0.2979829077263206,7792,7.194749933069411,4.519720301569318
bdg2_fox,patchtst,legacy,1,window8,0.169347375606439,0.2780539643830097,0.1845938965389207,0.2940718444077864,7792,8.259493525164864,5.446927453063077
bdg2_fox,patchtst,legacy,2,window8,0.1735398164384172,0.2802300936826333,0.183518639989056,0.2927541421756144,7792,5.4374986384128965,4.278008980473558
bdg2_fox,patchtst,refit,0,window8,0.1710518929795524,0.2804750545722871,0.1789148059266641,0.2891902672104117,7792,4.394780469054438,3.0136604257789523
bdg2_fox,patchtst,refit,1,window8,0.1651541342254145,0.2717112829283277,0.1774665404722834,0.2872662049268532,7792,6.937874719427384,5.414810977325457
bdg2_fox,patchtst,refit,2,window8,0.1710321301901837,0.2752241171976377,0.1754773751672313,0.2859294277113034,7792,2.533229695743533,3.744039429363899
bdg2_panther,dlinear,legacy,0,window8,0.0668783200569109,0.1638443628767128,0.0778961183824501,0.1785384359146621,7792,14.144219961570636,8.23020150404632
bdg2_panther,dlinear,legacy,1,window8,0.0663142871121042,0.1630143696351193,0.0783383119311524,0.1793496516915571,7792,15.34884339812621,9.108064555670815
bdg2_panther,dlinear,legacy,2,window8,0.0665432542762122,0.1633963849648512,0.0805036916586101,0.1821439269362954,7792,17.341362979476216,10.292707688245429
bdg2_panther,dlinear,refit,0,window8,0.0664769329674627,0.1631089542086739,0.0773265981251636,0.1778118267130678,7792,14.030961429519051,8.268782103071072
bdg2_panther,dlinear,refit,1,window8,0.0665877123846921,0.1630324567778619,0.0766093468180306,0.1766298462537482,7792,13.081477456194445,7.698239999797174
bdg2_panther,dlinear,refit,2,window8,0.0662788659434662,0.1626960518242396,0.0766935526463754,0.1770248197118518,7792,13.579611771187661,8.094214083050911
bdg2_panther,patchtst,legacy,0,window8,0.0678469617787184,0.1652122507740988,0.0735923416645026,0.172912155947056,7792,7.807035019997855,4.4530733717268784
bdg2_panther,patchtst,legacy,1,window8,0.0675624862443116,0.1654261941896465,0.0747446557941097,0.1751959008725725,7792,9.60894056369993,5.576447071117229
bdg2_panther,patchtst,legacy,2,window8,0.0671142071478145,0.1641780666301112,0.0729775293055062,0.1719463960494782,7792,8.034421298569928,4.517878593472602
bdg2_panther,patchtst,refit,0,window8,0.0664172587371121,0.1638569980687305,0.0810435353678489,0.1890732648971034,7792,18.04743162344723,13.336770189109492
bdg2_panther,patchtst,refit,1,window8,0.0664941891217274,0.1624984138871954,0.072169150618005,0.1696844123948981,7792,7.863417329539402,4.234919640691015
bdg2_panther,patchtst,refit,2,window8,0.0672886434685599,0.1652407736567888,0.076768485190991,0.1830177645667254,7792,12.348611150586553,9.71325977673352

